Learning to Defend by Learning to Attack

Adversarial training provides a principled approach for training robust neural networks. From an optimization perspective, adversarial training is essentially solving a bilevel optimization problem. The leader problem is trying to learn a robust classifier, while the follower problem is trying to generate adversarial samples. Unfortunately, such a bilevel problem is difficult to solve due to its highly complicated structure. This work proposes a new adversarial training method based on a generic learning-to-learn (L2L) framework. Specifically, instead of applying existing hand-designed algorithms for the inner problem, we learn an optimizer, which is parametrized as a convolutional neural network. At the same time, a robust classifier is learned to defense the adversarial attack generated by the learned optimizer. Experiments over CIFAR-10 and CIFAR-100 datasets demonstrate that L2L outperforms existing adversarial training methods in both classification accuracy and computational efficiency. Moreover, our L2L framework can be extended to generative adversarial imitation learning and stabilize the training.

==> figure/.ipynb_checkpoints/acc_vs_eps-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0.0</th>\n",
       "      <th>0.001</th>\n",
       "      <th>0.005</th>\n",
       "      <th>0.01</th>\n",
       "      <th>0.02</th>\n",
       "      <th>0.03</th>\n",
       "      <th>0.04</th>\n",
       "      <th>0.05</th>\n",
       "      <th>0.06</th>\n",
       "      <th>0.07</th>\n",
       "      <th>0.08</th>\n",
       "      <th>0.09</th>\n",
       "      <th>0.1</th>\n",
       "      <th>0.15</th>\n",
       "      <th>0.2</th>\n",
       "      <th>0.25</th>\n",
       "      <th>0.3</th>\n",
       "      <th>0.35</th>\n",
       "      <th>0.4</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>FGSM ATT</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Plain Net</th>\n",
       "      <td>95.22</td>\n",
       "      <td>86.51</td>\n",
       "      <td>50.80</td>\n",
       "      <td>33.33</td>\n",
       "      <td>23.55</td>\n",
       "      <td>21.00</td>\n",
       "      <td>19.59</td>\n",
       "      <td>17.94</td>\n",
       "      <td>16.26</td>\n",
       "      <td>14.99</td>\n",
       "      <td>13.46</td>\n",
       "      <td>12.72</td>\n",
       "      <td>11.83</td>\n",
       "      <td>9.85</td>\n",
       "      <td>9.88</td>\n",
       "      <td>9.93</td>\n",
       "      <td>9.96</td>\n",
       "      <td>9.97</td>\n",
       "      <td>9.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>FGSM Net</th>\n",
       "      <td>91.30</td>\n",
       "      <td>79.82</td>\n",
       "      <td>57.42</td>\n",
       "      <td>67.10</td>\n",
       "      <td>88.74</td>\n",
       "      <td>84.99</td>\n",
       "      <td>74.93</td>\n",
       "      <td>67.20</td>\n",
       "      <td>61.59</td>\n",
       "      <td>56.85</td>\n",
       "      <td>53.39</td>\n",
       "      <td>50.20</td>\n",
       "      <td>47.38</td>\n",
       "      <td>36.16</td>\n",
       "      <td>24.80</td>\n",
       "      <td>17.71</td>\n",
       "      <td>14.48</td>\n",
       "      <td>12.74</td>\n",
       "      <td>11.65</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PGM Net</th>\n",
       "      <td>86.25</td>\n",
       "      <td>85.31</td>\n",
       "      <td>80.80</td>\n",
       "      <td>75.23</td>\n",
       "      <td>62.62</td>\n",
       "      <td>51.07</td>\n",
       "      <td>42.15</td>\n",
       "      <td>34.15</td>\n",
       "      <td>28.20</td>\n",
       "      <td>23.73</td>\n",
       "      <td>20.06</td>\n",
       "      <td>17.16</td>\n",
       "      <td>15.11</td>\n",
       "      <td>11.06</td>\n",
       "      <td>11.63</td>\n",
       "      <td>12.70</td>\n",
       "      <td>13.43</td>\n",
       "      <td>14.00</td>\n",
       "      <td>14.11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>GradL2L Net</th>\n",
       "      <td>89.09</td>\n",
       "      <td>87.34</td>\n",
       "      <td>83.75</td>\n",
       "      <td>78.42</td>\n",
       "      <td>68.20</td>\n",
       "      <td>56.88</td>\n",
       "      <td>48.81</td>\n",
       "      <td>41.72</td>\n",
       "      <td>35.56</td>\n",
       "      <td>30.93</td>\n",
       "      <td>27.18</td>\n",
       "      <td>24.16</td>\n",
       "      <td>22.13</td>\n",
       "      <td>16.75</td>\n",
       "      <td>15.49</td>\n",
       "      <td>14.88</td>\n",
       "      <td>14.30</td>\n",
       "      <td>13.94</td>\n",
       "      <td>14.15</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PGM ATT</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Plain Net</th>\n",
       "      <td>95.22</td>\n",
       "      <td>85.86</td>\n",
       "      <td>29.08</td>\n",
       "      <td>4.52</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.04</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>FGSM Net</th>\n",
       "      <td>91.30</td>\n",
       "      <td>78.40</td>\n",
       "      <td>30.68</td>\n",
       "      <td>12.14</td>\n",
       "      <td>4.20</td>\n",
       "      <td>2.61</td>\n",
       "      <td>1.89</td>\n",
       "      <td>1.72</td>\n",
       "      <td>1.51</td>\n",
       "      <td>1.42</td>\n",
       "      <td>1.33</td>\n",
       "      <td>1.04</td>\n",
       "      <td>0.83</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.02</td>\n",
       "      <td>0.02</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PGM Net</th>\n",
       "      <td>86.25</td>\n",
       "      <td>85.31</td>\n",
       "      <td>80.80</td>\n",
       "      <td>74.54</td>\n",
       "      <td>59.67</td>\n",
       "      <td>44.95</td>\n",
       "      <td>32.33</td>\n",
       "      <td>22.01</td>\n",
       "      <td>14.06</td>\n",
       "      <td>8.59</td>\n",
       "      <td>5.11</td>\n",
       "      <td>2.98</td>\n",
       "      <td>1.69</td>\n",
       "      <td>0.13</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>GradL2L Net</th>\n",
       "      <td>89.09</td>\n",
       "      <td>87.34</td>\n",
       "      <td>83.65</td>\n",
       "      <td>77.94</td>\n",
       "      <td>65.52</td>\n",
       "      <td>49.32</td>\n",
       "      <td>38.22</td>\n",
       "      <td>27.50</td>\n",
       "      <td>18.77</td>\n",
       "      <td>12.35</td>\n",
       "      <td>8.13</td>\n",
       "      <td>5.12</td>\n",
       "      <td>3.20</td>\n",
       "      <td>0.38</td>\n",
       "      <td>0.08</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             0.000  0.001  0.005  0.010  0.020  0.030  0.040  0.050  0.060  \\\n",
       "FGSM ATT       NaN    NaN    NaN    NaN    NaN    NaN    NaN    NaN    NaN   \n",
       "Plain Net    95.22  86.51  50.80  33.33  23.55  21.00  19.59  17.94  16.26   \n",
       "FGSM Net     91.30  79.82  57.42  67.10  88.74  84.99  74.93  67.20  61.59   \n",
       "PGM Net      86.25  85.31  80.80  75.23  62.62  51.07  42.15  34.15  28.20   \n",
       "GradL2L Net  89.09  87.34  83.75  78.42  68.20  56.88  48.81  41.72  35.56   \n",
       "PGM ATT        NaN    NaN    NaN    NaN    NaN    NaN    NaN    NaN    NaN   \n",
       "Plain Net    95.22  85.86  29.08   4.52   0.18   0.04   0.01   0.00   0.00   \n",
       "FGSM Net     91.30  78.40  30.68  12.14   4.20   2.61   1.89   1.72   1.51   \n",
       "PGM Net      86.25  85.31  80.80  74.54  59.67  44.95  32.33  22.01  14.06   \n",
       "GradL2L Net  89.09  87.34  83.65  77.94  65.52  49.32  38.22  27.50  18.77   \n",
       "\n",
       "             0.070  0.080  0.090  0.100  0.150  0.200  0.250  0.300  0.350  \\\n",
       "FGSM ATT       NaN    NaN    NaN    NaN    NaN    NaN    NaN    NaN    NaN   \n",
       "Plain Net    14.99  13.46  12.72  11.83   9.85   9.88   9.93   9.96   9.97   \n",
       "FGSM Net     56.85  53.39  50.20  47.38  36.16  24.80  17.71  14.48  12.74   \n",
       "PGM Net      23.73  20.06  17.16  15.11  11.06  11.63  12.70  13.43  14.00   \n",
       "GradL2L Net  30.93  27.18  24.16  22.13  16.75  15.49  14.88  14.30  13.94   \n",
       "PGM ATT        NaN    NaN    NaN    NaN    NaN    NaN    NaN    NaN    NaN   \n",
       "Plain Net     0.00   0.00   0.00   0.00   0.00   0.00   0.00   0.00   0.00   \n",
       "FGSM Net      1.42   1.33   1.04   0.83   0.09   0.01   0.02   0.02   0.01   \n",
       "PGM Net       8.59   5.11   2.98   1.69   0.13   0.01   0.00   0.00   0.00   \n",
       "GradL2L Net  12.35   8.13   5.12   3.20   0.38   0.08   0.00   0.00   0.00   \n",
       "\n",
       "             0.400  \n",
       "FGSM ATT       NaN  \n",
       "Plain Net     9.94  \n",
       "FGSM Net     11.65  \n",
       "PGM Net      14.11  \n",
       "GradL2L Net  14.15  \n",
       "PGM ATT        NaN  \n",
       "Plain Net     0.00  \n",
       "FGSM Net      0.00  \n",
       "PGM Net       0.00  \n",
       "GradL2L Net   0.00  "
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.font_manager\n",
    "matplotlib.font_manager._rebuild()\n",
    "from matplotlib import rc\n",
    "#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "#rc('font', family='serif')\n",
    "matplotlib.rcParams['font.family'] = 'Times New Roman'\n",
    "matplotlib.rcParams['mathtext.rm'] = 'serif'\n",
    "matplotlib.rcParams['mathtext.it'] = 'serif:italic'\n",
    "matplotlib.rcParams['mathtext.bf'] = 'serif:bold'\n",
    "\n",
    "plt.rc('font',family='Times New Roman')\n",
    "\n",
    "data = pd.read_excel('acc_vs_eps.xlsx')\n",
    "data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "fgsm_att = data[1:6]\n",
    "pgm_att = data[7:12]\n",
    "eps = data.columns.tolist()\n",
    "models = list(fgsm_att.index)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAacAAAEECAYAAACMZ/vYAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzsnXd4VEXXwH+TZDeFJLRA6AkdBIUIiNJEQgkIWFBAkSqGIiqiiKiIBRVfX0WkGBREOvgKKFIElCKKGMoHKCDSO5hQ0ze7Od8fdxMSskk2yUIK83ue+yQ75cy5S7jnzsyZc5SIoNFoNBpNYcKtoBXQaDQajeZGtHHSaDQaTaFDGyeNRqPRFDq0cdJoNBpNoUMbJ41Go9EUOrRx0mg0Gk2hQxsnjUaj0RQ6tHHSaDQaTaFDGyeNRqPRFDo8ClqBokpAQIAEBwcXtBoajUZTpNi5c2e0iJTLqZ02TnkkODiYHTt2FLQaGo1GU6RQSp1wpp1e1tNoNBpNoUMbJ41Go9EUOrRx0mg0Gk2hQxsnjUaj0RQ6tHHSaDQaTaFDGyeNRqPRFDq0cdJoNBpNoUOfc7rFJMUns/vnU1S/K4DyQf4FrY6miJKYmEhUVBSJiYlYrdaCVkdzm+Ph4YGXlxflypXDy8vLNTJdIkXjNNbkFHasOk6Jkp7aOGnyxNWrV7lw4QLlypWjQoUKeHh4oJQqaLU0tykigtVqJTY2lpMnTxIYGEjJkiXzLVcbp1uMh8lYSbUlpxSwJpqiSnR0NFWqVMHHx6egVdFoUEphMpkoXbo0np6enD9/3iXGSe853WI8zO4AJFtsBayJpqhisVjw9vYuaDU0mkx4e3uTlJTkElnaON1i3NwVyk1h1cZJkw/0Mp6mMOLKv0ttnG4xSik8TG5Y9bKeRqPRZIk2TgWAh9kNq0UbJ41Go8kKbZwKAA+zu17W02gcsHnzZp544gmUUlSuXJkuXboQEhJCWFgYW7ZsydReRJg7dy6dO3dm4MCBDBkyhAEDBjB27FgmTJjAoUOHANi4cSNhYWEopQgLC8tWh4kTJ6KUokWLFixbtsxp3cPDwzlz5ozDujlz5uDl5UWbNm0ICwujRo0aKKXo2LEjnTp1ombNmiilSExMpHr16tSsWZOOHTvSsWNHlFLUqFGDsLAw2rRpg5eXF6+++qrTehVZRERfebiaNGkieWXB+N9lzYw/89xfc3uzf//+glbhprJv3z4BZNKkSSIiYrFYpFu3bmIymeSXX35JaxcXFyePPPKItG7dWi5cuJBBxrp166RkyZLy22+/pZXt3btXAAFk3759DsdOTk6WqlWrCiALFixwWudLly6Jt7e3jB8/3mH91KlT5eeff077PGbMGAEkISFBRERsNps89thjkpCQII8//rhYrVYREUlISBBAxowZk9Z3165d8sYbbzit260mp79PYIc48YzVM6dbjC02FhVzBcuVawWtikZTKLnRRd5kMjFhwgSSk5N5//3308pfeOEFNmzYwPfff0/58uUz9OnQoQOffvop0dHRaWV+fn60bdsWd3d3Pv30U4djL126lLp16zrUIztmz56Np6cnM2fOxGbLvCoSHBxMu3btsuzv5ubGyJEjcXNzo3///ri7u2fZNiQkJFtZxQVtnG4xKXFx2M6cxHJJGyeNxllSDcbJkycB2LZtGzNnzmTw4MGULl3aYZ8+ffoQFBSUoSwoKIiHH36YefPmERUVlanPjBkzGDJkSK50ExFWrlzJ9OnTOXPmDD/88EOmNg8++GCOclq2bInZbHaq7QMPPJArHYsi2jjdYpTZjHuKBavectJonObIkSMA1KtXD4BZs2YBEBoammUfk8lEo0aNMpWPHDmSxMREIiIiMpRHRkZSq1YtAgICcqXb+vXr6dChA48//jiVK1fm888/z1V/jWN0hIhbjJvZjJvNgg6HpnE1b/+wj/1nC8+M/I5K/ozv1iDfchITExk9ejSenp6MGzcOgN27dwNkmhkBbN++nUWLFnH27Fl8fHzo168fbdu2Tatv1aoVTZs2Zfr06YwZMwaz2QzA5MmTGTt2bIalQGeYPXs2U6dOxcPDg/DwcN566y2OHj1KjRo18njHGtAzp1uOMXNK1jMnjSYH1q5dy7hx4+jbty9Vq1Zl9+7dNG7cGICYmBgAh9EImjVrxuOPP86SJUuoUKFCBsOUygsvvMD58+dZuHAhAGfPnuXKlSs0bNgwVzqeOnWKUqVKUbZsWcDw2PPw8GDGjBm5kqPJjJ453WpSknBLScZmk4LWRFPMcMUspTDRqVMnRo4c6bCuevXqHDx4kMOHDxMSEpKpvmLFigCZHCVS6dWrF6+88gqTJk1iwIABTJs2jeHDh+daxy+++IKzZ88yYMCAtLJKlSoxe/Zs3n333bRZmSb36JnTLUYlXsU9JSnPM6eYTZtIPHjQtUppNEWMHj16ALB8+fI89TeZTAwfPpy9e/eyatUqNm3aRJcuXXIlIzk5mX379vH999/z9ddfp10RERFERUXx7bff5kk3jYE2Trca/0q4iwWbZO0qmhUiwtlXxnCiX3+Sjh67CcppNEWD/v3707hxY7755ht27dqVJxlDhw7Fy8uLvn378uSTT+Y6LtzSpUvp2rVrpvKOHTtSpUqVTA4XmtyhjdOtRinclY0U5YGk5G5pz3bxIinXrpFy9SqnwsOx5nLjVqMpCsTHxwMQFxeXZRuTycTq1aupX78+3bt3Z+fOnRnqr1y5AmQMRBofH58mGyAgIIA+ffogIhmW5ZwZPyUlhf/85z88+uijmerc3Nx48MEH2bJlC5GRkdneY3p98tOuWOLMSV19uTZCxLruL8rUIT+LJS4xV/3iIiNlf916EjV9uhxo1FiO9nhMbHFxedZDUzQpzhEiNm3aJD179hRA6tSpIwsXLpTExKz/n1gsFpk6daq0bdtWHn30URk2bJiEh4dLly5dJCIiIi0Cw+bNm6VXr15SunRpmTlzpkRFRYmIyJ9//imjR49Ok7dq1SoJDQ0VQO677z5ZtmxZpjHPnDkj/fv3T4vccObMmQz1mzdvlgYNGgggtWvXlm+//TatLiYmRubMmSOVK1cWQIYMGSLbtm1zeG+RkZESHh4ugFSpUkXmzJkj165dc/7LLCBcFSFCGW01uaVp06ayY8eOPPXd8MgoDgR2ZdAoX7zr3ON0v8vffMP5N8dT86efSPrnIKdHPIdvmzZUmToF5aF9W24XDhw4QP369QtaDY3GITn9fSqldopI05zk6GW9AsDdbALAundlrvpZjh1HeXpiqlQRv3btCHz9NWI3beL8e++hXzI0Gk1xQhunW8yZ2DNctlwEwPr3T2C1ON3Xcvw45qAglJvxz1amTx/KPD2IK4sWc8l+Yl6j0WiKA9o43WLKeJUhIcXYaLUmxMPhn5zuazl2DHP16hnKyr/0Ev5dOvPvfz/m6qpVLtVVo9FoCgptnG4x3h7elPDyBCDBszzsWeRUP0lOxnL6NObqwRnKlZsbFT/4AJ+mTTn36ljit293scYajUZz69HGqQAo5eMPwP5KzeCfHyHhco59LKdOg9WKOTg4U52bpydVpk7BVLUqp54dQfKFf12tskaj0dxStHEqAEr6+AHwp6c/2CywL+dT7pbjxqFbzxuW9VJxL1WKKp9NJuXaNa6tXu06ZTUajaYA0MapAPA0G27fB2MuQLn6sGdxjn0sxwzjdOOeUwa5tWrhWb8+MevWuUZRjUajKSC0cSoA3O3G6UrcVY7XD4NTf8Clo9n2STp2DPeyZXH398+2nX+njiT83/+RfOGCy/TVaDSaW402TgWAh9n42j1SzPzib8/i+Xf2nnaWY8czOUM4wq9jRwBi1jvvBajRaDSFDW2cCgCTlzFzCjRXYMulvyCwIfyd/T6R5dixLPeb0uNZowaetWsRs3atS3TVaDSagkAbpwLAw9MwTjV8a7Hjwg7ianeAU9sg7qLD9rarV7FduoQ5OGfjBODXoSPxO3bowLAajabIUmyNk1KqkVJqpVJqs/36SSnV8oY27kqpd5VS25VSfyilpiilfG62bu5mMyrFSlXvalhTrGwLqAySYriVO8By/DiQvTNEevw6dQIRYn762VUqazQazS2lWBonpVRtYCMwQ0TuF5H7gf8A65VS6QMOLgbuA1oC9wJlgO9UbhO75FY/T0/cUpIp61YWX5MvW+JOg18lOOh4aS8p1VPPwRknR3jWqY05OJiYdXppT1N0OXr0KCNGjOChhx4iPDycQYMG8fTTTzNnzhzee+89l4517do1PvvsM+rXr8+mTZuIi4tj/vz5BAUFoZSia9euLFmyJMv+sbGxDB8+nMDAQCpUqMDQoUO5du0aYGR+WLJkCY0bN0YpRYsWLZg/fz6JiYk56rVx40Z69uyJUor27dtjs2XMUhodHc2sWbMoU6YMvXv35pdffsnfF1GYcCZ0eVG7gAnATgflu4GP7b/3BAS4O119dXvZ4JzGyE/KjOivZssXA5bJz7P3yosbX5R2S9pJyoqRIhMqiFjiM7W/8Mkk2d+goaRYLE6PceHjT2T/HQ0k+dKlPOupKZwU55QZqaxZs0bKli0r8+bNy1B+9epV6d27t3To0MGl4126dEkWLlwogGzcuDGt/OWXXxZATp06lW3/AQMGyKhRo2TRokUycOBAAaRz584Z2kydOlUA2bJlS671e+qppwSQsWPHOqx/7LHHcvV3YbPZ5K+//sq1Hs7gqpQZxXLmBJiB6kqpkjeUewKH7b+PAC4C/5daKSLHgBPAszdTOWU24ZaSjDXJSpsqbfg34V/+rtoIkuPh6OZM7S3HjmGuUgVlMjk9hl+njmCzEbthgytV12huOocOHeKxxx7j2Wef5amnnspQ5+/vz5w5cyhbtqxLxyxdujTNmzfPVF6iRAkAfH19s+wbFRVFkyZN+Pjjj+nduzdfffUV/fr1Y82aNRw7dj1jtTOysqJmzZoEBgYyceJEVqxY4VBPb29vp+UtXLiQ7YU81FlxNU5zgBLAktQ9JKVUF+A4MEsp5Qe0AE7aLXl6DgCNlFKlb5Zybp6euKdYsCZaaVW5FQC/SByY/eBgZpdyRwFfc8LrjjswVa7MNe21pyliPPfcc9hsNp577jmH9WazmVGjRrl8XDe3vD0OlVKEh4dnKHvkkUcAuHTpUr71SmXKlClUqVKFfv36cfjw4Zw7ZMH27dsZPny4y/S6WRRL4yQi+4DeQFtgq1LqKYwlu64iYgGqAO6AI3e2q4ACgm+sUEqFK6V2KKV2REVF5Vk/ZTbjZkvGarES4B1Aw7IN+eXsVqjdHg7+CCkp1+/FZsNy4kSujZNSCr9OnYj7fRs2+9q3RlPYOX36NOvWreOuu+4iICAgy3bNmjUDjL2iqVOn0qBBA1avXs2DDz5I+fLlOXToENHR0fTt25c33niDTp060aNHj7R9IDBSrb/11lsMGjSI559/ntGjR+dJ54CAAMxmc4Yyq9WKv78/DRs2zJNMR5QrV47ly5eTlJREjx49sk3dnpSUxFtvvcXIkSNp3bo1nTt35vDhw1y8eJF58+YRExPDnDlzGDp0KKdPn3aZjq6k2KZPFZHlSqmXgBBgLvA/4GsgDsPxARwbJ6v9Z6Y5soh8AXwBRibcvOrm5uODW8p5rEnG5mabqm34fPfnXGw4irL7lsOZHVDVyJCbfO4cYrE4dQD3Rvw7deTSV18Ru3EjJR96KK/qaooKa16F838WtBbXqXAndJ6Yqy579uxBRAgKCspUFx8fz4IFC9iwYQMiQqNGjRg8eDDe3t7s37+fefPmMXLkSL7++mt8fX0ZPXo0NpuNCRMmEBMTQ0BAAPPnz0+bNbz88sucPXuWxYuN8GEffvgh3377bf7vG1i7di2jRo3C09PTJfJSadKkCREREQwYMIAhQ4Ywb948h+369+/Pq6++SuPGjbHZbDzwwAN07dqVAwcO8NlnnzFlyhT69+/PgAEDXKqfKymWMycApdRzwCURGYwxi3oY+FkpVQJIsDczO+jqZf/puvn4Dbj5+uGeYiE5ybCD91e5H0H41ccT3DwyRItIjannzAHcG/G68048KlTg2loda09TNIiJiQGMN/8b8fHx4ZlnnuHSpUt8++23vPDCC5QrV44HHngAgF69etGhQwcWLFhAxYoVue++++jZsycAnp6elC5dmmj72b9jx44xefJkXnjhhTT5Dz/8sEvu4cSJE+zatYtXXnnFJfJupH///owYMYL58+czffr0TPVHjhxh9erV/Pjjj0ycOJGPPvqImjVrUqVKFfKz4nOrKZYzJ6VUR2AsxvIdIvKNUsoCLANeBf5rb+poV7UsYAPO3iz93Px8cbNZsFqMmVP9MvUp512OXy7s4KGgloZLeYe3ASNsETh/xik9ys0Nv44duLJ4CbbYONx9S7jsHjSFkFzOUgoj1e1/59ntqVSsWBFfX198fIwjial7RaVKlcrQLjw8nFOnTvHuu++ilCIlJYUU+5L5jz/+SEpKCsHpjme4YpaTkpLCSy+9xOLFi3PloJBbJk2axN69e3nxxRdp0qRJhrpdu3aRnJzMmDFjuMmnYm4qxXXmFA6cEJG0zRsR+Q5YCnQTkavATqCeg761gT9E5KZt1Lj7+eGekowt2VBPKUWbKm3YenYryXU7Q/Q/EPUPYKTKcPPzw71MmexEZol/x46IxULs5k2uUl+juWk0bdqUatWqsX//fg4ePJgvWUuWLCE8PJzhw4fzxhtvpBkzMM4lQf4dFv79N2PutHHjxjFixAhq166db1nZ4eHhwTfffEP58uV57LHHMsyITCYTiYmJ/PlnxiXe2NhYEhISbhRVaCmuxikOqKGUcr+h/AwQY/99GlBBKdUotVIpVQeoDMy4mcq5+fnhlmLBar1e1rpKa2KTY/m/APta+wHDXTTJ7qmX1zcg75AQ3MsFELNufX7V1mhuOu7u7vz3v8bCxtixY/Msx2KxMGjQIEaMGOHQ7bxePeO9dJ2D9DIp6RySsuPy5cusX3/9/9XkyZMJCQmhbdu2aWUXnMwOkJyczPLlOed1S09gYCBLly4lKiqK1elyuKU6Ybz++uukd0aOiIgoUjOp4mqcPgFKAW+nRnuwG55ewIf2NnOAn4GxysAD+ABYDTjeZXQR7r6+uNuSSX/Y+76K92FyM7H58j6o3BQO/AAYy3qe1YPzPJZyd8e/Qwdif/mFlGy8ezSawsLjjz/OpEmTWLFiBSNHjsyw/yQiXLt2LcNDNtWYpG+XlJREYmIiixcv5ujRo3z22WdcuXKFs2fPsn79ejp37kzDhg155513+Omnn7BaraxcuRIwXK3PnTsHkOYRd+XKlQw6JiQk8PTTT9OmTRsApk+fTmRkJL6+vvz444+sWbOGL7/8MkMki6xkWa1WXnzxRRo0aJDldxIfH+/QO++ee+7JtO9Uq1YtevXqxcqVK+nQoQOff/45zz33HElJSXh5GVvqJUqUYP/+/fz999/s378/y3ELFGdO6hbFC+Mc0wbgb2A98CPQ5oY2JTBmSduBP4D3ALMz8vMTIUJE5Idur8v0oeszlA1ZN0S6LusqsmWSyHh/sZ09KPvr1pOozz/P11ixv/8u++vWk6s/rs2XHE3h4HaIECEisnfvXhk8eLC0aNFCBg0aJM8++6w8+uijMnToUNm9e7eIiJw6dUqGDh0qgDzwwAOybdu2tP7vvfee+Pn5SUhIiGzdulV69uwpNWvWlF27domIyNGjR6V9+/bi5eUl99xzj3z99ddStWpVee+99+T48eMyd+5cqVatmgBSrVo1eeCBByQ0NFTuu+8+KVWqlISEhIiIyKxZswQjskyma+nSpZKSkiKLFi2SRo0aCSDly5eXtm3bSmhoqLRs2VLKly8vAQEBYrPZMn0HcXFxMm/ePAkKCpL27dvLqlWrHH5Xw4YNk2PHjqV9vnbtmgwePFhKliwpFStWlHHjxonVak2rf+edd8Tf319GjBghKSkp+f63So+rIkQoyXQGNfcopfxEJCbnlsWHpk2byo4dO/Lcf82j4zha/gGGT38A5Wa8BS44sICJkRNZ2XY6QbO7kljvRY69tYTKn36Kf1inPI8lViuHWrehRIsWVP74vzl30BRqDhw4QP369QtaDY3GITn9fSqldopI0ywb2HFqWU8pNS6HJpuckaO5jofJ+Oqt1uvr222qGEsEv8Qdh8CGJO00oornxVMvPcrDA7/2ocRu3EiKAxddjUajKWw4u+f0fFYVSqkeQGPXqHP74GE2fDVsluvGqapfVWqUrMEvp3+B+t2MM05KYQ6qlu/x/Dp2IiU+nrjffsu3LI1Go7nZOGucyiqlnrmxUCnVB1iY18GVUoFKqUFKqa+VUuuUUtuUUj8qpSYppbranRSKJSZ7wsFkS8YQ+G2qtGHHhR3E1+6IJcYdU1k/3Ly8HInIFSXubY5byZI6Q65GoykSOGuc4oEnlVL3phYopcZihAX6B4jNzaBKqUpKqS+Bk8BMoB/QHrgH6Ai8AKwATiqlbmqE8ILCw8uIMJ561imV+yrehzXFyi6JwxJfArOf1VH3XKNMJvw6tOfa+p+wxdxW24MajaYI4qxxagt0Ad5QStVQSkVgeLYtAZoA7ZwdUCnVDogESmIYofsxIjn4YUSs8AOqAR2AyRhGcdPNjBJeEHh4G8bpxplTSGAIJjcTf5z7A8s1d8ymaIh3TSSl0r2fQOLjuZrL8xQajUZzq3HKOInIDhFJAJ7BcMt+BnhfRJ4UI8r3I87IsRuml4DWItJTRCJEZIuInBWROBFJsf88LSI/i8iHItISGAd8YY+LVyww+RihUm6cOXl7eNOoXCP2H/yNlCQrZj8L/OOapTjvhg3wbtyYSwsWIE4eNNRoNJqCIJNxUkq1yOrCSDsxBZgFrLaXPwQMzWkgpVQpoDNG2opjObVPj4hswQhJVPiTkDiJqYRhnJITLJnqmldsTvzRQwB4BpZKixbhCko/9RTJJ04S9+uvLpOp0Wg0rsaRw8F8IHO8+sw8bf+pMA6c5UR14HXJ48EqEbmslFqplDLbZ2tFGpOvERQy+VrmU9/NKzbnn4tTADA37QCHF0NSLHjmPoPmjfh37MCFcgFcmj8fX/vpdo1GoylsODJOEUAo8D3gzKGYKhgRwLNFRP4vu3ql1PMYM7BgjIjgi4F3RSRNBxE54IQ+RQKTrxGE0hKT2Tg1DGhItSseWM02PO59HP6ZA4fXQwOnVk+zRZnNlO7Vm+ipU7EcP445XVRmjUajKSw4Mk4zgb0i8qOzQpRS+TrnpJQaibEXtRpYjuEs0RsoDRRLbz2Tv2Gckh0YJ5ObiboxvlwoG8udwS3AJwD2r3CJcQIo3asn0TNmcGnhQiq89ppLZGo0Go0rybTnJCKXnDFMSqkySikfex9nHSLaZ1H1KFBPRIaIyOsiMgK4A2jmjNyiiNnfWKKzxCU6rK9wMYXjpZK5kBAN9R6EQ+sg2XHb3OJRrhz+HTtyddlyUuLiXCJTo9FoXImz4YsqKqW2K6X2pCuOA55WSuXGSeEppdR7Sqkbx40HWt5QdjfGflaxxFzSME7WuMwrpykWC15R1zhXBv44/wfc0R0ssXB0k8vGL/1UH1JiY7m6wnXOFhqNRuMqnD3nNAkIAY6nFohIkohMASrZI0XkiIgMAA5hePpVSlf1NrBUKXVVKXVCKXUV2GgvL5Z4lvYDIDk+s3FKPnkSUlK4EliCP879AcFtwLOkS732vBs3xqtBA8Ot3AXBfzUaV7B582aeeOIJlFJUrlyZLl26EBISQlhYGFu2bMnUXkSYO3cunTt3ZuDAgQwZMoQBAwYwduxYJkyYwKFDhtfrxo0bCQsLQylFWFhYtjpMnDgRpRQtWrRg2bJlmep37NjBsGHDcHNz48477yTuhtWH+Ph4FixYQHBwMO3bt2fVqlX5+EZuY5wJXY6RdqJCFnVNgT3OyEnXpz6G8emarqwKRgr1CGA8UCc3Mm/1ld+UGckXL8q08HWy4d3vM9VdXbdO9tetJ+99PUhCvwk1QtovfUZkYpCI1ZKvcdNzedly2V+3nsRu3eoymZqbT3FPmbFv3z4BZNKkSSIiYrFYpFu3bmIymeSXX35JaxcXFyePPPKItG7dWi5cuJBBxrp166RkyZLy22+/pZXt3bs3LZXFvn37HI6dnJwsVatWFUAWLFiQrZ5vvPGGAPLEE084rH/55Zdl9erVTt1zKnv27MlV+8KIq1JmODtzOi8i57OoCwRq5dIgHgDCgAeVUv9VSnmIcfB2oogMFZG3ReSf3Mgsarj7+uJms2BNSs5UZzl2HIA6d93PhfgLnLh2Aup3h4TLcMJ1gVv9u3TGvXRpLs1f4DKZGk1+SZ9OHYy04xMmTCA5OZn3338/rfyFF15gw4YNfP/995QvXz5Dnw4dOvDpp58SHR2dVubn50fbtm1xd3fn008/dTj20qVLqVu3rkM9bqRmzZoEBgayaNEipkyZkqm+RIkSeHt7Z3+z6fj1119znQ23OOOscbqslLrnxkKlVBXgI4ylulwhxrLgMIwkf6uVUsG5lVGUUWYzbilWrEmZY+dZjh3Do1w5mtW8H4DI85FQsx2YfNIy5LoCN09PSvXsSezGjVhOn3GZXI3G1aQajJMnTwKwbds2Zs6cyeDBgyld2nFksz59+hAUlPHIZlBQEA8//DDz5s0jKioqU58ZM2YwZMgQp/UaP348ISEhvPTSS2zdutXpfjdy5MgRevXqpZfY0+Fs1O+3gc1KqW+AXYAJw2GhJ2DG8LbLEyLyP6XUTuBLpdQMEfk2r7KKGu5Ysd4QWw8M42SuXp1qftUI9Alk27lt9KzbE2q1hwMrofNH4Obse0X2lH6iNxdnzuTyooUEjh7tEpmaguHDyA/5+9LfBa1GGvXK1GPMPWNcIuvIkSOGzHr1AJg1axYAoaGhWfYxmUw0atQoU/nIkSNZunQpERERjBt3PVVdZGQktWrVIiAgwGm9vL29Wb58OU2bNqVnz57s3LmTwMBAh21TUlL45JNPOHv2LH/99RcJCQlMmjSJO++8k4iICK5du8bKlSs5f/48w4YNc6j77YSzsfV2A12BVsDvDlr1AAAgAElEQVQ04FOMSOKXgD4i4vROvVLKVynVWSnVUSnla5d/FCOwbAul1DSllDmX91EkcceGNTlzjLtU46SUonnF5mw/v50USYE7HoLY83B6u8t0MFWogF/79lz5dikpCQkuk6vRuIrExERGjx6Np6dnmjHZvXs3QKaZEcD27dsZNWoUvXv3ZtCgQWzatClDfatWrWjatCnTp0/HYrkebGby5Mk8/3yWqeuyJCgoiCVLlnD+/Hl69+6NzZb5hRPgtddeo3bt2nzyySesW7eOqlWr0qVLFxITE/noo48oW7YsXbt2JSIi4rY3TOD8zCk1vl19pVQdoAJwEdifm8GUUs0xUmGUsxedVUq1F5G/RSQZGKWU6oaxzDdMRHK9XFiUcHcTrNaM03jr5cvYrl7FXD0YgHsr3suKIys4eOkg9Wt3BHez4bVXrbnL9Cjd50li1q7l2qpVlHrsMZfJ1dxaXDVLKSysXbuWixcv8vfff1O1alV2796dNnOKsad9SXKQ2blZs2ZYrVZatGjB2LFjadu2baY2L7zwAn379mXhwoUMGDCAs2fPcuXKFRo2bJjJmDlDu3bt+PDDD3n55ZcZO3Ys//nPfzLUx8XFMXnyZHx9fTlwwAh0U6pUKe666y5OnjzJnXfemesxizu5TuZnd1RIc1ZQSgUrpe4QkdVOdJ+MkWpjA+AOPGb/3COd/B+UUv+HEYV8oYjMz62ORQUPN8F2w5aT5ZgREzc1rNA9FYytvsjzkdRv0B+CWxkHcju95zI9fJo1w7NOHS7NX0DJHj1QqtgeL9MUITp16sTIkSMd1lWvXp2DBw9y+PBhQkJCMtVXrFgRIJOjRCq9evXilVdeYdKkSQwYMIBp06YxfHj+4kq/9NJL7Ny5k48++oh77703Q93+/ftJTExk8ODBVKhQIV/j3C44vXGhlOqmlHpJKTVWKfVa6gUMxkhp4QzJIvKZiPwlIntEZByGt18GROQ0xjJiPWf1K4q4u4M1JaMhSPXU86xeHYDAEoEE+wez7dw2o0HtThD9D1zKVWD3bFFKUfqpPiT9/TcJO3a4TK5Gc7Po0cN4n82rd5vJZGL48OHs3buXVatWsWnTJrp06ZJvvWbOnEmjRo0YOHAg//xz3eHYZDLyt0VGRmZob7PZuHTJNfnaihvORoh4GyMQ7EfAhBuu17i+TJcTVqXUeKVUJ6VUmFJqBnDCUUMxcju94aTcIomHhyJFMv4TWI4dRZlMmCpXTitrXrE5Oy/sJNmWDLU7GIWH1rtUl5LduuEeEMC/H3+icz1pCj39+/encePGfPPNN+zatStPMoYOHYqXlxd9+/blySefdMmKgY+PD8uXL8fDw4NFixalldepUwez2czbb7+dYSlywYIFaYd49YpFRpydOfUHXsfIevsBhvNCbfv1EjDISTnDgD7AGowgr82BV3Khb7HCw+SG7QbjlHjoEOYaNVAe11dc7614LwnWBP66+BeUrQllahpLey7Ezdub8qNGkbB7N9d+cJ27ukaTW+LjjWDIN0ZeSI/JZGL16tXUr1+f7t27s3Pnzgz1V65cATI+8OPj49NkAwQEBNCnTx9EhAEDBuRqfEfyUqlevTqLFy/G3d09rczHx4cXX3yRXbt20bJlS6ZOncrYsWP5448/qFq1KmCcizpw4ADnzp3Ll1t6scGZk7rA7+l+rwpMTPdZAZOckZOufSPgTmf7FMYrvxEiRERWjlkqX/b/VlKSk9PKDj3QTk6PeilDuyuJV+TOr++U6bunGwVrXhV5t7xIUly+dUhPis0mRx/vKQdbtRJrTKxLZWtcR3GOELFp0ybp2bOnAFKnTh1ZuHChJCYmZtneYrHI1KlTpW3btvLoo4/KsGHDJDw8XLp06SIRERGSkJAgIiKbN2+WXr16SenSpWXmzJkSFRUlIiJ//vmnjB49Ok3eqlWrJDQ0VAC57777ZNmyZQ7HXbRokTRu3FhCQkJk8eLFDtt8+OGHsnHjxgy6vvLKK1KuXDkpW7asDBs2TOLj49PqZ82aJaVLl5bHHnss23su7LgqQoSzBuVXoES6z98AQXLd2PzmhIyyzoyVgwwfwCO/clxxucI4rX3zO5kx6HuxXr4sIiLWmFjZX7eeRH0ekant4ysel/5r+hsfDv8sMt5f5OCP+dbhRuL37JH9devJhY8+crlsjWsozsZJU/S51eGLVgMnlVLblFLVgM+AX5RS7wNrgRpOyAhSSnV3crxMKGN+/pyIZA6pUETx8DJhczNji40FwHLkMACetTNHg7q34r3sidpDfHI8BLUEUwmXL+0BeN91FyUffZSLc+ZiOX7c5fI1Go3GGZw1Th8AH2NkqE0SkV+BWcAYoA2GU0S2iMgu4C6lVK6jSSilytrHyxwiuAhj8jaT4m7Gdu0aAEmHU41T7Uxt76l4D9YUK7v/3Q0enlCjLfyzDsT14U7Kj3oRN09PLnww0eWyNRqNxhmcjRAhIvK+iDwqIhfsZe8A5YEyIjLbyfHeA9orpX5SSvVSSpXKrrFS6k67u/ovwJdSzA7levgYgTAsV+wHCv85hPLywlSlSqa2d5e/Gw83D7adT3Up7wBXT0LUQdfrFRBAwLPPErt5MzF5OJCo0Wg0+cVZV/JZjspF5CLQSCn1gDNy7EZuODAXY2nwolLqlFLqF6XUSqXUCqXUz0qpv5RSccBuoAXQWUR+d+qOihAmHy8Akq8aXkFJhw/jWaMGykHcPB+TD3cF3GXkd4J0LuWuX9oDKNPnSczVq/PvBxNJSRfiRaPRaG4Fzi7rVc+qwm40XsjNoCIy1y7zOYyI5o0x3NO7Am0Bb+BroKWIdBWRk7mRX1Qw+9qN0zVjzynp0CGHS3qpNK/YnAMXD3A16SqUrAKBDW+acVJmM4GvjcVy4gSX5869KWNoNBpNVmQZvkgp9Q6QGoOjkVIqq6dgZcBxzPpsEJF4YDow3e7sUAYj2nl0cXJ6yA4PPyNfjOVaPLarV7H++69DZ4hUmldszud7PmfH+R2EBoUas6etUyDxKniVdLl+vq1b49uuHdHTP8e/W3dMgY5DwWg0Go2ryXLmJCJvYhiPZhgu3PUdXPUACxCeHyXsy30XReT87WKYAMz+hnFKjo3P1hkilbsC7sLbw5vfz9lXOGt3hBQrHN1003QMfHUMkpxM1Ccf37QxNBqN5kayXdYTke+A+4GfRaSqg6uaiISIyMpbo27esKfnmKeU+kQpNSJdubtS6l2l1Hal1B9KqSlKqezTX7oQk7cnAJbYRJIO2Y1TraxnTiZ3E80qNGPrWfvp8Sr3GDOmm7S0B2CuVo0ygwZx9fsVxO/6v5s2jkaj0aQnxz0nEdkLvJhVvVKqriqkQaGUUiWVUt8CbwJjRWSUiExN12QxcB/QEmMJswzw3a26Hw+z8fVb45JIOnwYNx8fPCpVyrZPq8qtOBVzykjd7u4BNUONOHs3MR5eQPgzeAQGcmHCBMR620xsNRpNAeKsQ8SMbOqiMOLrFSqUUv7Azxi5p9qLEek8fX1PjJQdr4iIxX5y+Q2gA/D0rdDRw2TE3kpOSCLp0CHMtWvlGPyxVeVWAPx65lejoHZHiL0A5/feND3dSpQg8NUxJO7fz8WZDh03NRqNxqVkaZyUUpVSL8BTKVUxfVm6uprcood5LpkP1AWeEJFEB/UjMBImpq1VicgxjCjpz94KBVNnTsnxFsONPJv9plSq+lUlyD+ILWe2GAW12gPK5VHKb8QvLAz/Lp2JmjqVxP25yjGp0Wg0uSa7mVNX4DfgFMaS12n77zde2zBmT7lGKfWnUsqUl745yO0GdMM4uHvKQb0fxvmpk/YZU3oOYHgn5toDMbekGifLpSvYLl7Mdr8pPa0qt2LH+R0kWhPBtxxUvhsOrb2ZqqKUosKbb+JRpgxnXnmFlERH9l6j0WhcQ3beel9gnD9ai2GE3ndwvQeMAh7K4/gNgD1KqXCllHceZThiiP3nYaXUNKXUr0qpTUqpgfbyKhiZeKMd9L2KEcw22IX6OCR1Wc9yyYgQ4Vkr55kTGMYpyZbE9vPbjYLaHeH0Doi7eFP0TMW9VCkqvvcelsNHiJo06aaOpbk92bhxI48++ihKKe655x4GDBjAgAED6NWrF4GBgTRu3DhTnx9++IHu3bvTr18/hgwZwsCBAxk5ciSff/4569dnXFFYs2YN7dq1o1u3btSuXRulFEopoqONR8G8efOoVctYXp84MfvwXWFhYSilGDhwIL//njlGwIoVK2jfvn1amxs5efIkU6ZMwWw2M2LEiExpP257cooMC5iBT52JIpvbC9iDsfT2OrAX+A/2aOf5kKmABOAy8KD9sxmYBqTuK7W0/77QQf/59roWDurCgR3AjmrVqkl+SYyzyNQhP8va0GGyv249sZy/4FS/hOQEaTKviXzwxwdGwekdRpTyPUvyrZMznHv7Hdlft57Ebt16S8bTZKS4RyU/cOCAADJp0qQM5efOnZOuXbumfbbZbDJs2DC544475PDhwxna7tixQ6pWrSoLFixIK9u0aZNUqFBBTp06lVY2Y8YMUUqlpdAQEfnss88EkMqVK4vFYslSR6WUAHLmzJks78Vms0mbNm0EkBkzZjhs07Rp0wypM3Li6tWrcuzYMafb32puWVRyMZwFRmbXxh6dPNeISCMROSgi7wEhwHZgjlJqmVKqbV5kAgGAF/CniKyyfx8WjBleFBlTypsd9Pey/8yUO1lEvhCRpiLStFw5Z5P/Zk3qzMnmZsbN3x+P8s7J9PLwolmFZtedIiqGQIly8M/NXdpLpfzolzEHB3N27GtpQWs1Glfh5eXlsLxChQo8++z17eAPPviAL774gu+++46aNWtmaNukSRPmzp2bNiMC+OKLL2jZsiVV0sWuDA8Pp3fv3hn6+vn5ERoaypkzZ/jf//7nUJfJkycTGhoKGIkEs8LNzY3q1asTGBjI888/z44dOzK1KVGiBN7ezi8cffbZZxy/DTIGOOutlyVKqbrkMnyRI0TEJiL/w3BUCAJ+VkrtVUo9o5Ry/NfqmFRf5wxPTRFJwsjAa+Z6ZIyyDvqXBWwYEdhvKm4eCoWQ4mbC077E4CytKrfixLUTnLp2CtzcoFYHOPwTpNhuosYGbt7eVProP1ijojg/YcJNH0+jSSUsLAyAU6dO8fbbb/Pwww9TOwtHorZt29KiRYu0z/Hx8axfv549e/ZkaNe9e/dM//d69epFxYoVmeRg+fry5cscOHCAli1bOq333Llz8fLyokePHly8mPfl95UrV/L222/nuX9RIsvwRTlhdxh4HmNGkhvjkV5GaxHZYv+9HjAeeBxIBCZhuLB3B35TSk0Skfk5yRSRy0qp00A1B9Xn7D+PADsxIlzcSG3gDxG56VMCpRTuboLN3eS0M0QqrSu3ZiIT2XJmC0/6P2mEMtqz0Nh7qtb8Jml8He877yRg2DCip07Fr107/O0PDU3Bcf7990k68HdBq5GGZ/16VHgtx2w6TnH48GG2bt1Kv379AONhn5ycnDZ7yYqmTZum/f7000/z3Xffcd999zFu3DhGjRqFp6dnppkTGGnghw8fzrhx49iyZQutW7dOq/viiy945plnOHTI+SQJderUYd68eTz00EM8+eSTrFmzBjcHAZ7BSDE/ceJE4uLiiIyMpHr16kyePJm4uDiWLFmC1Wrlk08+YfHixUyaNClXs66iRK5nTkqpWkqpaRhOEm8CfvkYf5lS6hGl1ALgTwxDNBmoISIvi8ghEfkYI2fUS0qpfk7KnQ00VErd+EpVA9gpxpmnaUAFpVSjdPdWByNWYHbnulyKuzukuJmdciNPTzX/alTzq3Z9aa9mO1DuN91rLz0BQ8LxuvNOzo9/i+QL/96ycTW3BzNmzCAsLIz27dvTqFEjUtIdNN+9ezcAQUFBmfrt37+fN954g969e9OnTx9WrFgBQNeuXZk5cyZKKV577TXq1auX5bIdwNChQ/Hy8sowe7LZbHz33Xf07Nkz1/fTrVs3xo8fz7p16xg/frzDNiLC448/znPPPceUKVPYuHEjO3fupF+/ftSoUYN3330XgFGjRhEREVFsDRPkYuaklGqFcdi2G4aTgQWIAL7HcCLIC2WBb4EkYArwodjzRaVHROKUUpeAtzHSbeTEhxjOEDOUUl1EJFEp1QYIAzra28wB+gBjlVJPYHjvfYCR9XdeHu8n13iYFDb7sl5uaVm5JcsPLSfJloSndymodq8Ryij0zZugaWaUyUSlDz/k2KOPcu7116n65Re5WprUuBZXzVIKC0OGDGHkSGO7e926dZw9e32lPSbGngMtKSlTvzvuuINnn32WSpUq8cQTT9C9+/UE3E8//TShoaG8+OKLaUamR48ezJ8/P9NeV0BAAH369GH27NkcPXqUGjVqsHTpUrp27YrJlLcTMG+++Sa7du3ivffeo3nz5nTt2jVD/YYNGzh48CDz5l1/BDVt2pQrV65kMM63A9nOnJRSbvakgJHAZgyX8WjgJFBLRJ4VkXXAW/nQ4XuMmdIoR4YpHcE4aUxFJA5oj5GOI1IptQUYC4SKyDZ7mxSM+7kKRGKc6fobeMTuUXJLMPn6YG50Nz7Nmubc+AZaVW5Foi2RneftLqi1O8D5P+HqGRdrmTWeNapTfvTLxP36K5fn3TKbrrnN6NixI2XKlEn7XL26kcXnsD1g8o1UrFgRgPLlM0fSDw4OZvny5axfv57g4GCWLl3KO++841DOyJEjSUlJYfLkyYCxpDdkyBCHbZ1BKcW8efOoU6cOffv25ejRoxnqd+3ahY+PD6+++mratWjRomyXAYsrDu9WKeWrlHoROAosBJpiuH0PxNjLOS4iaU9AEZmex/HXi5Fd97wTbXthGBynEJHLIjJERO4SkdYi0llEtt/QJs7eppmINBeR1+2efbcMD0933CpUdphgMCeaVWiG2c18PVpEffsb4t7FLtQwZ0o/+SS+DzzAhQ8mcnXlqls6tub2If0MqEePHgAsX77c6f7Tp2d8TLVv355Nmzbh5+eXtvR3Iw0bNiQ0NJSvvvqKn376iRo1ahAQEJAH7a/j7+/Pd999h81mo0ePHiQkJKTVmUwmjh07lsHLECA6Oppb+M5cKMjqibgc+BioCnwHtBWRu0Vkjv3h7ZJvSUQ63ViWlWeeiOwQEdfnJC9gPEzuWC1587Dz9vDO6FJetiZUbwM7vr4lXnupKKWo/MnH+DRpwtkxY4jZsOGWja25PWnfvj1dunTh999/z9Kw3EhkZCSnT2cIsUlQUBBNmjShVKlSWfYbOXIksbGx9OzZk+effz5feqdSr1495s6dy549e4iMjEwrb9iwIRaLhbfeeitD+4iIiLQDw7cLDo2TiHQA2gE/YjgRVL9JYYb8lVLLlVJr0hV7K6XGKKV6uHq8woiH2Q2rJe9rya0qt+L4teOcjrH/p2v6NFw9CYd/dpGGzuHm7U2ViM/xuuMOzrwwkritW2/p+JriQ3x8PECGGYUjFi9eTNu2benXrx9r12Z0BLpy5QpAhoe51WrlySef5MKF67sH+/fvZ+fOnbz88ssZxk/VAeDBBx+kdu3aNGnShIYNG2bSMy4uLsf7SS8vlYcffpjXX389Q1loaCj33nsv06ZN4/HHHyciIoJ+/fpRrZrhfFyiRIk0vX/99dcM91LsyOmULkaIodnAceA1jLQSG5w54euE7C+AFBycGMZwkOjiinFuxtWkSRNxBSun7ZHFE/7Ic/9jV45Jw68byqIDi4wCq0Xko9oiC3q5RL/cYr18WY506y4HGodI3M6dBaJDcac4R4jYuHGj9OzZUwCpWbOmfPXVV5KQkJBl+5SUFJk3b56EhYXJgw8+KEOHDpWhQ4dK586d5aOPPpIrV66kte3Tp48A4uXlJe3atZPu3bvL/fffL2vWrElrs2jRImncuLGEhITI4sWL08qnTJkiK1euFBGRuLg4mTdvngQFBQkgAwYMkN9//z2TblFRUfLll19K6dKlpXfv3rJ58+ZMbWw2mzz44IMZys6dOyePPfaY+Pj4SFBQkEyZMiVDfXh4uJQsWVLef//9HL7NgsFVESKUOLmOaY9APhLoazcobUXkkL3uMxHJ9XxXKXUQ6C0imbLYKaWaA5NF5N7MPQuepk2biqPT3rll7Zd/EX06lj5v5+02RYQuy7pQs1RNpobaU1X9/C78+gm8sBdKVc23jrnFGh3NiT5PYb14kWpzvsa7QYNbrkNx5sCBA9SvX7+g1dBoHJLT36dSaqeI5OgB5vQuvIicFZFXgDoYZ5HWK6Vm2yOA93FWzg2cd2SY7PgCDbOoKzZ4mN2wJud9f0gpRcvKLYk8H4nFZvflaNIfRGCXM173rscjIIBqs7/Czd+PU08PTktBr9FoNM6SaxcxEYkRkf9gRFLYinHWKevdxOyJc3BQNjWlxQSMNB3FGsMhIn/nF1pXbk2CNYGdF+wu5aWqGZHKd80FW7ILtMw9pkqVCJo9G0wenBw4CMvJkwWih0ajKZrk2XFeRJJF5Evgbm6IY5cLPgR+V0qNV0p1U0o9qpSaABwG7rHXF2uMmVP+jFOzCs0wuZmue+0BNHsaYs/DwdX51DDvmIOCqDZrFpKczMkBA0k+e9PDFWo0mmJCvk91iXFwtn8e+24GhmJknv0O+B+G04UPMFpEZudXv8KOh9lwJXd2788RPiYfmgY2zWicarWHklVhx1cu0DLveNWpQ9WZM7HFxHDiqb5YTmXK/ajRaDSZcMmRYxFx7qCB477fYhzs7YDhbNEZqCQin7hCt8KOu8kNBFKs+Ts61qpyK45ePcrZWPvsxM3d2Hs6ugkuHsm/ovnAu2EDqs2eTUpcHCee6kvSsWMFqo9Goyn8FIp4GCKSKCIbRGShiKwVkRilVA17PLxijcls5HTKj1MEQKsqrQAyzp5C+oKbR4HPnsBuoObOQZKTOdGvn3aS0Gg02VLgxkkpFWKP39dXKdUv9cII0Pp6Tv2LOu4m458gv04R1f2rU9m3ckbj5FcB6j0IuxdAcmK+5LsCr7p1CZo7B4ATffuR+HfhSe+g0WgKFwVqnJRSz2OkPV8IfH3DNY3bwJXcZLYbp3zOnJRStKzUkj/O/UFyeg+9pk9DwmXY/32+5LsKz1q1CJ43D+XpyYn+A0j486+CVkmj0RRCsgr8mjmUbzbktn06nsNwRX8YI1pEX+AB+/VfYEAe5RYZ3O2p2vM7cwJoXaU18dZ4/jj/x/XC6m2gbK1CsbSXijk4mKD583D39eXkwIEk2HPzaDQaTSpZzZxy+5rtfGjgjFwVI+3GD8AnQE0R2Wz34nsDw0miWOPpbWQBSYq35tAyZ1pUaoG/2Z8VR9L5pygFTQbCqW1wYV++x3AV5ipVCJo3F/eyZTg56Gnit2/PuZNGo7ltyMo43a2UekYp1VYp1Sabq61SajDQJI/jxyul3AHsoZBClFJl7Z+TgZA8yi0y+JQ0AxB/Lf+ZOszuZjpX78yGkxuItcRer2j8JLh7FqrZE9gP6s6dh0eFCpwc/AzXfrx1WXw1Gk3hJivjZMJYbvsZ2JjN9TNGSvO8RizfBhxQSn1rXxqcCWxUSg1XSn3N7WCc/FONU+aMnnmhe83uJNmSWH9ifbpBykCDR2DPEkiKzbpzAWAKLE/Q/HlGNPORI4n+8svbLm+N5jqbN2/miSeeMNKwVK5Mly5dCAkJISwsjC1btqS1++mnn3jkkUcYPHiw07JXrFhBlSpVOH78eJ50O3DgAK+++iqenp5UqlSJ8+czp6FbsmQJd999NyEhISxefGvzqhU3sjJOuzBSsZ8FpgKfZXFNBfLzujsOWI9xzslbRFYBv9vl9gP+kw/ZRQKvEiaUmyL+qmtyHN4ZcCfB/sEZl/bAiBhhiYG/vnXJOK7Eo0wZqn09G/8unYn6+BPOv/kmklwwYZc0Bcv999/PuHHjABg9ejSrV68mMjISs9lMaGhomoGqWLEiO3bswGp1fjm8Ro0ahIWFUbp06TzpVr9+fSZOnMj06dM5d+4cPXv2zDR+r169ePrppwkPD6d3795Oy967d2+edCrOZJXPqSnGYdgjQBdgH/CKiLx4w/WCiHQB8poE8G3gpIjcIyIn7GMPARphpG4v9sZJuSl8/EwuWdYDw2uve83u7Liw43qOJ4AqzSCwIUTONILCFjLcPD2p9N//UnboEK7871tODRmCLSamoNXSFAA+Pj4ZPptMJiZMmEBycjLvv/8+AA0aNCA4ODhXchs2bMjMmTMpWbJkvvSrWbMmgYGBbNmyhTFjxmSqL1GiBN7e3k7LO3r0KNOmTcuXTsWRLF3J7Ydh22KEJnoYOKKUel4p5ehbH5fH8Z/Fgbu4iPwpIsfzKLPI4VPS02XGCaBrja4ArDy68nqhUtB8KFz4E44Uzky1ys2N8iNHUvH994mL3M7xJ57AcvpMQaulKQTUrVsXgJPpAgi7u7sXlDqEh4fTpUsXPvnkE/73v//lWU5UVBQPP/wwSUmuWdYvTuR4zklEtopIV6Ab0ALDSI21Rw5PbbM0j+N/BczJqlIptSCPcosUPv5mlxqnir4VuafCPfxw5IeM+zd39QS/ivDbZJeNdTMo9egjVJv5JdZ/ozjeqxcJesnjtufIESMEV7169bJsEx0dTd++fXnjjTfo1KkTPXr04No1Iyb1qVOneP311ylf3jj1YrPZWLZsGe3bt+edd95h2bJl1KpVi7Jly7JgQc6PHTc3NxYsWECtWrUYNGgQBw4cyLb9rFmzePHFF3nkkUdo0qQJ69atA2DatGlER0fz+++/M3ToUDZsKJwvjgWBh7MNRWQP0Nue4mIMcFgp9QXwqYhczOP43wHPKKXKAelfkRVwJ/AYec8VVWTw8TcTfcq1S1jdanZj3G/j2BO1h8blGxuFHp5w7zBY/yac/T+oVHj9TUrcey/BixdxKnwIJ/r2o8L48eB6d20AACAASURBVJR85OEMabc1GdnyzT9Enyo8Di8BVX1p3bNOvuUkJiYyevRoPD090/ajHDF69GhsNhsTJkwgJiaGgIAA5s+fz/Dhw1FKceXKFaKiogDDON1xxx1s3boVq9VKzZo1+e2333j55Zd57rnn6N27d44zs1KlSvHdd99x77330qNHDyIjI/H19c3ULiIigqSkJCZNmgTAa6+9xkMPPcS+fft466232LRpE8HBwUREROTjWyp+5CWf0yHgJYyzTa8BJ5RSk/I4/ldAL2A+Gb0AN2A4XDhtPIsyPiXNxMckIymu2wvqENQBbw/vzI4RTQaCZ0n49VOXjXWz8KxRg+BvluB9112ce+01Tj/3HNaLeX0P0hQ11q5dy7hx4+jbty9Vq1Zl9+7dNG7cOMv29913Hz179gTA09OT0qVLEx0dDUCVKlUICbn+MmY2m6lXrx4BAQG0adOGPn36EBgYSK9evbh8+TIXLlxwSscGDRrw9ddfc+DAAQYNGuSwzfvvv8/JkyeZOHEiEydOJDExkZYtW6bNBjWOydXDXylVBngRGAH4Y8xwfgWW5XH8RUAFu4wb4/dUBMbnUW6RwsffE0kREuOS8fYzu0RmCVMJQquF8uPxHxlzzxg83T2NCi9//r+9M49vqlj/8DNJuu8tpaXs+6qooKCI4r4CooKo6EVUuG6ocMWL+ENcEBW9bui9XvW6gIooiAsKooiCGxREhJa97KUttHRf0uT9/XGS0rRpKWnSpnQePueTZGbOzOSQnu+ZmXfelzPHGVN7R3ZCXGevtOcrnJZ82e+9T9ZLL7Hr6qEkPj6DyEsvbeyu+R3eGKX4E5dddhkPPPBAncuPHz+effv28eSTT6KUwm63Y7cf87xisVS/3ZlMJkymY8/ozpFPWVndp9mvu+46/vnPf/LMM8/w4osvulgDZmVlsW/fPkaOHMnAgQPrXKemjiMnpVSCUmo2sBtjtBSJ4UXiTBG5XERW1XZ+LXwA/EtE/ici71U5nnHkn/Qc2+vkvXUnMKb28svyWblvpWvGgL8b3sp/nePV9nyFMpuJG3cbHRctJCApiQMT7+fAlCnYcnMbu2saP+Ljjz9m/Pjx3H333Tz66KPVrP58ycyZM7nsssuYMmWKy36sgABjC+iaNWuqneOcYtS4p1ZxUkq1UUq9CuwCJgEhGKOdU0TkWhFZV5/GRWSziNTm+dNTt0hNigovEV7a6+RkQOIAWoa25MudX7pmRCRC3xvhjw+gINOrbfqSoC5d6DD/I1rcey95S75m17DhFKxaffwTNSc9ZWVljBs3jnvvvZe4uLgGb99kMvHRRx/Rrl07/ve/Y55YoqOjad26NbNnz+bo0aMV6T/++CNbtxo7cPQ6qntqcvzaSSn1Jka49HsAM/A20F1ExohISpXyHq05KaWm13A8ppR6Bbjdk3qbGs6RU6GXvEQ4MZvMXN3palYfWM2R4iprNedMBFsZ/P6GV9v0NSoggPh776HDxx9jighn3513kj5jBvbCwsbumsZLFBUVAVB4nP9Tm82GzWasBpSWllJSUsL8+fPZtWsXr7zyCkePHuXgwYMsX768onzlVwCr1eoy9eekts29RUVFFX2sTExMDIsXLyYsLMwl/dFHH2X//v2cddZZvPjiizz11FPMmTOHQYMGAca+qG3btpGTk1PRVw0gItUOwIqxBlQAvAS0dlfOUTYcOFhTfm0HYD/OkeNJvQ1x9OvXT7xFabFV5kz4XtYt3e21Op1sz94ufd7tI3M3z62eOf9mkVltRUryvN5uQ2ArKZFDzzwrKT16yvaLL5HC5OTG7lKDkJKS0thd8BkrV66UUaNGCSDdunWTDz/8UEpKSqqV+/jjjyU8PFySkpJk8eLFIiIyc+ZMiYiIkNNPP11++eUXGTVqlHTu3FnWr18vmzZtkgsuuEAAmT59uhw6dEjmzJkjSik59dRT5bvvvpOUlBS58cYbBZB77rlHDh48WK3dJUuWyEUXXSQdOnSQefPmSWFhYbUy8+fPl3fffdclbfbs2dK6dWuJioqS0aNHS3Z2dkXeN998I/Hx8TJkyBCX9KbK8X6fQLLU4R6rxI23AKWU81HiKJAL1GRGZgJaAkEicsI74pRS2RgeKNKrZgF3Ah+KiP+40q5E//79JTk52Wv1vXH/j/Q+N4lzR3b1Wp1ObvjqBkSEBUMXuGbsT4a3LoJLZ8I593q93YaiaO1aDk59BOuBA8SOu434iRMxBQU1drd8RmpqKj179mzsbmg0bjne71MptU4ML0S1UtOaUwlwJhAnIh1FpJO7A+iI4Zz1aA31HI+nROQ3EdlT5dgNzARGelhvk8PbG3ErM6zzMFKzU9mWs801o01/aH8u/PY6lPum7YYg9Mwz6fT5YqJHjSL77f+x+/rrKd7sl880Go2mjtQkTktFZJ24G1ZVwjFK24rhnfyEEZF/1ZJXhLERt1kQFhnoNc/kVbmi4xVYlIWvdn5VPfPcByDvgF86hD0RTGFhtHp8Bm3f/C+23Dx23zCarNde0w5kNZomSk2OX689kUpEZJQnjSul2tVwdFdK3YkREbdZEBoZ6HVrPSexwbGc2+Zcvtr1FeX2Kgu9XS6Glr2NfU9uFoabGuGDB9Ppyy+IvOIKDr86h9033kSp3uyo0TQ5TthDhFLKpJS6TSn1mlLqAaVUfTYT7AbS3BwpGPGk/Cs6ng/x5bQeGFN7WcVZ/J7+u2uGUjDofsjaAtu/9Vn7DYk5KorWs5+j9UsvYd2/n7QR13LknXeRk0B8NZrmglsPEUop512qDFgtxoZYlFIBwNfAhRhGCwDjlFKDRcTTHZFv4moQIUAR8IeIeDRdWBVHdN0/gP+JyIxK6WZgBnA5hnXgGuBhx5RigxIaFUhpUTk2qx1zwAk/MxyX89ucT2RgJJ/v/JxBrQe5Zva5FlY8CT+/BN0v93rbjUXk5ZcR2r8f6dMfI/PZZyn4/ntaPTOLwDZtGrtrGo3mONR0F7wYaA3c5xQmBw8DFwHZwCigP7AXIy6TJySLyN9F5PFKxxMi8rwXhUkB7wNt3WTPB84GBgEDgVhgsWqEXXGhkYZ1WVG+b0ZPgeZArux4Jd/v+Z6jJVXsV8wBcPa9sPdX2Pu7+wqaKJYWLWjz2hxazZpFyZYtpA0bTs6CBTrarkbj59T2iP43EUlzfnB4Dn8YY2Rzg4h8KiLrMbyGX+xh+9WcTSmlgj2sqyamYkwTVm1nFIbX8ykiUuYw/ngUuIRG2Pxb4cLIR+tOAKO6j6LMXsbiHYurZ55xC4S2gB+e8stghPVBKUX0iGvo9MXnBPc9lUPTH2PfhAlYM5qOdwyNprlRkzjtFJGqm3imAmHA5yJSEXTEMZ3nabyHcKXUZ0qpbyqlhSilHlZKXedhnRUopc4HegPuwkzeCxzBmO4DwCHGezC8YjQoThdGhbm+CzrWNaYrZ7Q8gwXbFmCXKusvgWFw3kOQ9pPfBiOsLwFJSbR7+20SHn2UojVr2TVsGLlfLdGjKI3GD6lJnPZX/qCU6gjcBZQD/3RTPsxNWl14HhgOxDsTRCRHRJ4FhiilrvSwXpRSCRjrSX93kxeBEThxrxtz+VSgr1Iqpup5vqRiWs+HRhFgjJ725e/jt4O/Vc/sfxtEt4PvHz8pLPfcoUwmYsfcTMfPFhHUoQMH//EPDjw4ifKcnMbumkajqURN4mRWSrWCijWb/wCBwH9FxGUnp1IqCfB0u/r5QL8adgvPA6Z7UqnD0OFtjDUzd6O6Nhj+Ag+7ycvFMPbo4EnbnhISaXgv9rU4XdL+EmKDY5m/dX71TEsQXDAN0v+ElJPb525Qx460/2Ae8Q8+SP7337Nr6DDyf/ihsbul0Wgc1CRO/wFWKKXuw/AMfgnGaOqRyoUcwjWnlnqOxyER+aOGvHCgj4f1Pg58IjV7PI91vLoTJ+dGoJCqGUqp8UqpZKVUsrfd3ZvNJoLDA3wuToHmQEZ0GcGP+3/kUOGh6gVOGWnse1rxFNhO7g2symKhxYTxdPz0Eyxxcey/624OTpuGrcB/oslqNM2Vmjbhfgh8DDwLDAP+BC4TkTxnGaXUVGATcE092i90hH13wTHt9hRVphfrglLqcqCliLxXS7Fix6u7yH5Og4zsqhki8l8R6S8i/ePj46tm1xtjI67v1pycjOw+EhHh021uvEKYzHDRdMjeBevf93lf/IHg7t3p+MkC4iZMIPezxewaNozC304uq0WNpqlR44jHsR8oBkgQkdNFZEuV/Fki0ltETJ44fXXwLPCrI0TGUKXUtUqppzBCdZzlyD9RpmDsvSp3Ho76AKY7Pkc4PrsL/BKH4ZH9oAdt1wtfb8R10jq8Nee2PpdF2xdhtbsZHXW7DNqdDT8+C2XNIxSFCgyk5YMP0OHDDzAFBrF37FgOzXwae3Hx8U/WeI3k5GTuuecelFIkJiZy/fXXc9VVV9G7d2+mTp1KSUmJT9vPzMxk5syZtGvXjt27d/u0rdr4888/GTt2LCNHjmT8+PGMHTuW8ePH8+GHH/LSSy81Wr8alLq4LnfYDFxU17IncmCYc2diCIINYzNsPjDJw/o6YkwHVj4uxTCBf93xOQxIBtLdnL8f+Pl47XgzZIaTb/+3Sd575Gev1+uOlXtXSp93+8iytGXuC+z5VeSxSJGfnm+Q/vgTtqIiSX9qpqR07yE7LrtcijZsaOwuuXAyh8wQESkoKBBA7r///oq0hQsXCiCjRo3yaduZmZkye/ZsASQtLc2nbdXEO++8I3FxcfLtt9+6pKenp8uFF14od955Z6P0q654K2TGiawVzXEYP3gVEfkUaIexrnULcAWQJLU4hT1OfWkisqnyATiNODIdaYUY5uWJSqm+znOVUt0wNh83SgS+0MggivLKGsS0+dzW55IUlsTHWz92X6DdQOh2Bax+GYqqzXCe1JhCQkic9gjt3n0He1kpu2+8icwXX0LKmq7n9qZE1WB9ANdeey0DBgxgwYIF7Nmzx2dtx8fHc8YZZ/is/uOxatUqbr/9dmbPns0ll1zikpeYmMinn37qNjjiyUhNkXAfUUr9Tym1QCnl/J8KBtKUUnuVUrsqHclKqXoFzxGREhFZIcZa14/i3sLO27yH4U19qjKwALMw3DPNbYD2qxEaGYjNaqesxHb8wvXEbDIzsvtI1hxaw67cXe4LXTQdSvNgtUfPCU2esIED6fT550Rdcw1H3niDtFE3UOIIra1peNo43E4dPuzOjsl7mEzedx9WV8aPH09CQgJjxoxxmx8TE8OECRMauFeNQ03/C8sx/OdNEcMLhJMADDPsDpWOMzC8RJwwSqkoX27CrQ0RsWPsscrF8Kn3M7AFGCENMXRxwzEvEb43igAY0WUEFpOFT7Z+4r5AQi/oOxp+/y/kHmiQPvkb5ogIkp6eSZvXX6f88GHSrh/J4f++idQSxlvjfaxWK+vXryc6OpoePXpUpNvtdqZNm8Z9993H2LFjGTBgAJs2GUa6KSkp3HvvvfTt25d9+/ZxxRVXEBoayg033OASqr24uJj777+fu+++m/Hjx/PCCy9Uaz85OZkJEyYwadIkzjnnHKZMmUKZYyRduZ2MjAxGjhxJZGQkQ4YMITs7m2XLltGjRw8iIyPd1u3k559/ZsuWLQwePJiAgIAay5155pmAsS41YsQIlFIV62MLFy6kXbt2DBkyxOUaPf/880yaNIlLL72UwYMHUzlQ6qxZs5g2bRrjxo0jMDCQr74yQusUFRVx77338thjj3HllVeilKKgAS1Z3Tp+xZhimyxG0D8nNmAIhiPYinGlUupiYDKeeRCfjSEQFQIoIjnAs0qpV5VSxSLytQf1uuD4HtX85Tmm9/zmMcTpJaIor4yYRE/3NdeduJA4Lml3CZ/v/JyJZ0wkxFLNeh6GTIVNC2HlLBg+x+d98lciLryAkNO/4NDjT5D1r39RsGIFSc/MIrBDh8bumgsfP159j3z3gYM57bKrsJaWsOiZGdXye59/MX2GXExRXi5fvjirWn7fS66kxznnkXc4i29eq35z7X/1CDr3G0D2wf0sf/PYb+SGx56pVtYT8vLyeOCBBzhw4ABz5851mfabO3cu77zzDgcPGvZL55xzDk888QQLFiwgMjKSrKws9u/fz/vvv8+///1vNm7cyPDhwxk9ejQjRowAYMyYMXTt2pWXX34ZgLvuusul/dTUVEaMGMHGjRuJiYkhOzub3r17k5GRwXvvvUdwcDB79+7lwIEDfPrppxVCMGTIEMaOHcs111zD6tWree2113j44Ye55ZZbaNmyZbXvuWHDBgDat29fLe/w4cN88MEH/PrrrxXfc8KECdx3330sXnzMHdl1113H559/zt69eyvSHnnkEc4++2z+8Y9/AHDTTTdx5ZVXsn37dlJTU1m7di2LFi0C4JRTjoXQe+WVV+jWrRsTJ04EYPjw4XX6//IWNY2chojIwipp34jIT5WFCUBEvsMYTXmCTzbhNlUawr9eVUZ1H0V+WT5L05a6LxDTHvrfDhs+gKxt7ss0EywxMbR+8V8kPf88pWlp7LpmBNkffKDdH/mI1atXc9ttt5GYmMi2bdvYunUro0a5ho7r1q2bi5gkJiZWTPu1adOG7t27ExYWxrRp0+jQoQPDhg0jLi6O1NRUAH788UcWLVrE/fffX1HHNde47o6ZPn06gwcPJibGcBoTGxvLAw88wPvvv8/mzZvp1KkTp556KuHh4dxzzz20b9+es88+m9NOO43Y2FjGjRtHixYtGD16NDabjR07duCO/HxjNaO0tPrMSYsWLZg4cSIbNmxg1apV3HfffQQFBbmdgqycVlhYyMsvv8xff/3FM888wzPPPEN0dDSnnnoqe/fuJT09ne+++45ly5YBcNttt9G6dWsA0tPTefPNN9m+fTsADz/8cK0jOm9T08ipmmm4iNxXSz2ehsvw1SbcJklYA7kwqky/hH50ie7C/K3zGdF1hPtC5/0D/pgHK56AG+Y1WN/8EaUUUVdfReiZZ5L+f4+S8eRTFKz4gVZPzyQgIaGxu1fraCUgKLjW/NDIqFrzI1vE15ofm9TGa6MlgIEDBzJnzhzy8vJYsmQJubnVbzNnn302p556Kq+88gpZWVlkZGS43EBNJlO1G3h4eHjFlNzXX39NUFAQrVq1qsgPCnJdQl+xYgU33HCDS9qAAQMAWLt2Lb1798ZiqX4rDQlxnYlw1ltWg2FNx44dAWoUL6d5fXBwMHUNnJCSkkJJSQl33HEHiYmJ1fK7dOnCaaedxuWXX86QIUN46qmnGDTICKlzzz33sHDhQnr16sXNN9/ME088Ue3a+JKaRk4nKo+eyqnXN+E2ZYJCLZjMymfh2t2hlGJU91GkHElh0+EaHGqEtYBBEyH1S9hS71nWk4KAhJa0feMNEmc8RtH69ewaNpzcJUsau1snJW+//TatWrVi9OjRFBa67rv766+/uOiii7jgggt48skn6dq12u2kVgoKCigtLa1Wb2VEhPT0dJc0p5h5cyRx2WWXERYWxooVK8jLyzv+CXXA2b81a9a4pNtsNrKzswkJCWHlypW8/fbb7Nixg8GDB/POO+8Axqg0NTWVKVOm8Mknn3DKKaewceNGr/SrLtQkTmF1DV2hlOqA545ffbEJt8miTMqn4dprYminoYRYQmo2KwcjWm7iKfDFvZCf0XCd82OUUsSMHk0npxPZyf/gwKTJ2I4ePf7JmjoTHR3N/Pnz2blzJ/fd5zqBM2nSJAYPHuyyVnIiOI0rvv22ehRop8n2gAED+Omnn1ym244cOYLZbObCCy/0qF13REdH89hjj1FSUsKMGTPqdI5zJFNcabO4zWar6Hu3bt0IDAzk8ccfd+n/Bx98QGFhId9//z35+fmMGzeO1NRUhgwZwosvvgjAokWLiIiIYObMmWzcuJHQ0FDeeustL33b41OTOP2OG2/eNTATw9LthBGRHx3t3AMsBj7B8N8XCjwkIu94Um9TpqG8RFQmPDCcqzpdxdK0peSW1jBDawmC6942PEYsvuuk9VruCYEdOhhOZB+4n7xvv2XXsOEUrPboT0KDYSUGrjfcAQMGMHPmTN555x1effXVivSjR4+ydOlStm7dyieffMLatWs5fPgwK1asoLi4GKvV6nZfULnD2vLWW28lISGB+++/n3Xr1lFWVsY33xjGw7/88guHDx9mxowZ5OXlMWfOMWOP+fPnM3HixIoRlM1mc7EABEPcKrftXJusWq4yDz30EJMnT+bll1/mueeeczm/vLycwsJClym9zp07YzKZeOONN0hNTeWll15i06ZNpKWlsWnTJkJDQ3nwwQdZv349gwYNYs6cOUydOpXff/+dtm3bkpWVxb/+ZWwVCQ8PZ+jQoXTv3h2A5cuXs2LFiop2zjrrrIq8BsHdzlzgNKAAGFnT7l0Mv3SvYFjxDarLjt9a6grGMF2/CbgMiHCkd6pPvb48fOEhQkTkq9f+lI+e/N0ndddG6pFU6fNuH3lz45u1F/z9v4bniF//3TAda2IUbdokO666SlK695D0x58QW1GR19s4mT1ErF27Vu6++24BJDExUd599105cuSIiIjY7Xa58sorBZAbb7xRli9fLkuXLpXExERp166dvPXWWzJnzhyJiYmR999/X37++Wfp06ePmM1mefXVVyUjI0Nee+01sVgscsopp8jq1atFRGT9+vVy1llnSUhIiFxwwQXyyiuvSPfu3eXVV1+VvLw8ERFZunSpnHHGGXLdddfJ+PHjZebMmWKz2UREKtoxmUwyZ84cOXr0qLz99tsSFhYm7dq1k88++0z27t0r48ePF0BGjhwpu3btqvU6rFq1Sm666SY577zz5I477pC7775bhg4dKpMnT5adO3e6lJ01a5aEh4dLz549ZdWqVXL77bfLsGHDZNkyw/tLWVmZTJkyReLj4yUuLk7uuusuKXL8Lj/66CMB5KqrrpJHH31UbrvtNsnIyBARkQkTJkhQUJCMGzdOHn74YXnooYcqvnNteMtDhJIaLI0cjl1nAsswLOc2AGVAEnAeMBZjn9MCEbnRq4p5rA87RKSLL+quL/3795fKewW8xQ/ztpC28TDjnjvX63Ufj3u+v4f1Gev5+tqviQmuIZyVCHx4A+xaCeNXGnuhNC7YS0vJ+teLZL/3HoEdOpD03LOEnHqq1+pPTU2lZ09Po9RoNL7leL9PpdQ6cW+h7UJtjl9nYYSeuAR4H9iIsUl1BUYQv44YHhbGnkC/64RSKkYp9bajjWZFWHQQxflllBY3/CbPSf0mUVRexBsba/HepBQMfw2CI2HhHWD1rSPOpogpKIiEqf+k3bvvYi813B9lvfIqYj25Q5BoNN6kVj8dIvI4cC7GelAJxkZWhREt9h6MMBpeMy1TSrVVSs0G0oDbvFVvU6Jdr1gQ2P2nd+NF1YXO0Z25tuu1fLzlY/bk1eK/LDwervk3ZG42ouZq3BI2cACdvvicqKuv5vDrr7N79I2U7tzZ2N3SaJoEx3UiJSK/ich1IhIGJAKRItJHRP4tNc0JniBKqX5KqQ+BncAkjDWoVRiexJsVCR0jCY8NYse6zEZp/57T7iHAHMDL61+uvWDXS+Cs8fDb67Dj+4bpXBPEHBFB0rPP0Prll7EeOEDatdeR/f5cRBuUaDS1UpPj1/McR7/K6SKSKSJec66klBqmlFqJ4dtutCP5VaCDiJyPEeSwWaGUossZLdmbkk1pUcNPA7UIacFtfW5j+Z7lbMjcUHvhS56A+B6G9V7hkYbpYBMl8rJL6fTlF4QNHEjG00+z9/bbsVbZO6PRaI5R08hpJcYIxuuxEpRSwUqpvyultmKEgD8PY1/TROB3EXlARJzxwwd6u/2mQJd+CdhtQtqfvvW+XBN/6/U34kPieT75+dpd8wSEwHVvQXEOfHGfYSyhqRFLfDxt/vNvEp94nOI/Nxobd7/4Qrs/0mjcUJM4ZQCjRSQNQCk1WSn1piOMxhOeNqaUehLYhxFLqSuGQcXVItJdROYALkMFEWmWK8gtO0QQERvcaFN7oQGh3Hv6vfyZ9SfL9yyvvXDiKXDxDNi6BJI98f3bvFBKETNqFJ0Wf0ZQly4cnPIwBx6cRHlOTmN3TaPxK2oSp79EpMIMS0RewAjAdz2GJ3FPWYUxVacwLAEvFy94HT/ZUErRpV9L9qVkU1LYOPo8vPNwukR34aX1L2G1HacPA+6CLhfDN1Ng54qG6WATJ7BdO9rPm0v8pEnkf/89u4YNo+Cnn+p8vh5tafwRb/4uaxKnavbBIpIMbJR6BAIUkW9F5GKgH9Ad2KqUelAp5fv4EE2MLv1bYrcLaY1gtQdGMMJJ/SaxL39f7W6NAEwmuP4dY/3p41vh0F8N08kmjjKbaTH+Tjou+BhLdAz7xk8g/bEZ2Gvx8wZgNpuxarN0jR9itVoxm6v5DfeImsSpJpe3bv3qKKVOyFeLiPwhIjdh7KHqAGxTSr0AuLjxrRSFt9kR3y6CyBaNN7UHRij3ga0G8p+N/yGv7DiOKIMj4aYFEBQBH4xqtsEJPSG4Z086fPoJsePGcXTBAnaNuJaiP2py1g8RERFecwyq0XiTvLw8IiIivFJXTeJkVkpFKKUiKx+ApUp6lFKqP9DXk8ZFZLeI3I8RGiMbaK+U+lAp5fQK0ex86zlxTu3tT82hpKBxnpKVUkzuP5m80jze+qsODh+jWsOYT6GsAD64Hko8jaTS/DAFBZEw5SHavfculJez5+YxZL70EuImvEJsbCw5OTkcPnyYsrIyPcWnaVREhLKyMg4fPkxOTg6xsbFeqdet+yKllJ0T3GMkIvUeyymlgjA8TkzCmFrs4416fYGv3BdVJmtvPgueXssFt/Sg16Akn7ZVG9NWT2Np2lK+HPElSeF16MfOHwxxaj8Ibv4ULIG+7+RJhK2ggIynZ5G7aBFBvXrS+tlnCaoSCqK0o3SNeAAAIABJREFUtJTs7Gzy8/NrdSSq0TQEZrOZiIgIYmNjjxvzqa7ui2oSp3LgDwznr7X2CcPFUJI3RUQpZQGmAE82Z3ESEeZN/42o+BCGTTzNp23VxqHCQ1z92dVc3P5inhlcx2ByGz409j/1vdHwJlHH4GiaY+R/9x3p0x/DXlBA/IMPEvu3W1FuIp9qNE2JuopTTZFwXxaRyXVsKBDDs4PXEJFy4Gml1AXerLep4Zza++PbvRQXlBES3jgjkMSwRG7tdStv/vUmV3W8isFtBh//pNNugtz98MNMiGoLF07zfUdPMiIuvpiQ008n/f+mk/nssxT88ANJs54mwBFGW6M5manpMWxhXSsQkTLg397pTrW6L/FFvU2JLv1aInZh1x+NY7XnZELfCXSL6ca01dPILKqjkcZ5D8HpY+Cn52D9+77t4EmKJS6ONq/NodXMpyjZtIldw6/h6GeL9TqT5qTHrTiJyC8nUomIPO2d7miq0qJNOFEtQxrVag8gyBzE7PNnU2IrYeqqqdjsdVjnUAqufgk6XwRfPgCbFvm+oychSimir7uOjl98TlCP7qRPncqBiRMpz/a6AxeNxm/QE9h+jnNq78DWHIrzGzZCblU6RXXikQGPsObQmrpZ7wGYA2DUe9D2LPh0HKxtuDDPJxuBbdrQ/r33aPnQPyhY+SO7hg0n/4cfGrtbGo1P0OLUBOjSLwER2NnIU3tgeI64qtNVvP7n66zLWFe3k4IiYMwi6HYZLJkMPz6n/fB5iDKbibv9djp8+gmWuDj233U36f/3f9gKat+4q9E0NbQ4NQHiWocRnRDa6FN7YIzk/m/g/9EmvA0P//QwuaV13MsUGAo3zDOs936YCd88DDpshMcEd+9Oh08WEHfnHRz9dCFp11xD0bo6PixoNE0ALU5NAOfU3sFtORTlNe7UHkBYQBjPnf8cR0qO8OjPj9Z9cd4cAMNfh7PvhTVvwGfj4Xh++zQ1YgoMpOXkybSfNxeAPWNuIfOFF7C72bir0TQ1tDg1Ebr0a4kI7Pqj8UdPAL3jejOp3yRW7lvJh1s+rPuJJhNc+hRc9Bj89Ql8dCOU6Smp+hDarx8dFy8m+vrrOPLmW+weOYqideu0RZ+mSaPFqYkQmxRGTKJ/TO05GdNzDOe3OZ8Xkl8g9Uhq3U9UCgZPgqEvw87v4f1roEhbntUHc3gYrZ58kjavv075kSPsuXkMu68fydHFi/VIStMk0eLURKiw2tt+lMLc0sbuDmD06clBTxITHMNDPz1EofUER0D9xsLIdyF9A7x1EaTVPWSExj0RF15Al2VLSZzxGPaSEtL/OZUdF1xI1iuvUp7V+AY1Gk1d0eLUhOjcryUIbPs9o7G7UkFMcAzPDH6Gffn7mP7zdOxygkYOvYbDLYtB7PDeUFg0AQr0TbQ+mMLCiBk9mk5ffUnbt98ipE8fDr/+OtsvvIgDD02h+C8d0kTj/2hxakLEJYWT1DWaXz7bQfLXaYjdP9YUzkw8kwfPeJBv93zL7LWzT3yto8MguPs3w6PEpoUwpx8kv6Ot+eqJUorwQYNo+8Z/6Lz0G2JGj6ZgxQp2jxzF7tE3krtkCaLjQmn8FLeOXzXHpyEcv7rDWmpj5Qdb2LYmg/anxHHx2F4EhwU0eD+qIiI8t/Y55qXOY3K/yYztM9azirK2wZJJsHsVtDkLrn4REvt4ta/NGVtBAbmLPiP7g3lY9+zF0rIlMTfdSPSoUVi8FOpAo6mNenkl1xyfxhInMIRg048HWP3JdsJjgrh8/CnEt/NOgK/6YBc7U36awrLdy3j63KcZ2nmoZxWJwJ/z4dtpUHwUBt4FgydDqL55egux2yn46Sdy5s6j8OefUYGBRF59NbG3jCG4Z8/G7p7mJKZZi5NSSgHjgfuAzsBB4DXgRan0hR3h4WdjhI1XwDfAEyJyXMdxjSlOTg7tymXZm5soLrBy/o3d6HlO48V8clJmK+Pv3/2dPzL+4LWLX+OcpHM8r6woG76bAevfA2WGjoONNaoeV0N4S6/1ublTunMn2fPmkbv4c6S4mND+/Ym55RYiLroQZakpcIFG4xnNXZymAD2Bt4EAjNhQl2OI0yRHmUDgB2AHRoBDC7Ac2CEidxyvDX8QJ4Di/DK+fXsz+7fk0OvcJAbf0BVLQOOGwMovy2fs0rHsz9/PO5e/Q6+4XvWrMGOzsRa1eTFk7wRlMgIZ9hwGPYdCZCvvdLyZY8vN5ejCReR88AHWAwewJLUi9qabiL7+eszR0Y3dPc1JQrMVJ4foPC0i/6iUZgbWAKcBrUXkkEPAZgGJIpLlKHcBsAK4RES+q60dfxEnALtdWPPFLtYt3UN8uwgGDu9E256xKFPjBfjLLMpkzNdjKLWVMu/KebSNaFv/SkUgMwVSPjeOrC2AgrYDjBFVz6EQ7YV2mjlis1Hwww9kvz+XojVrUMHBRA0bRsyYmwnu1q2xu6dp4jRncWoBmEQks0r6w8AzwNki8ptSag9wWET6VSoTBOQC34jIiNra8SdxcpK28TAr522hKK+M6IRQTr2gDd0HJhIY3DhTM7uO7uKWb24hOiiauVfOJTbYy2tGWVsh5QtDqDIc5tGt+0OvYcaoKrajd9trhpRs3UrOvHnkfvElUlpK6NkDib3lFsLPPx9l9ssg1Ro/p9mKU00ope4DXgJaAXFACvCZiFxbpVwqkADESS0Xxx/FCcBmtbNjfSYbV+wjc08+gcFmep6TRJ8hrYluGdrg/dmQuYE7vr2DrtFdeeuytwgLCPNNQ0d2HhtRpW8w0lr1dYyohkOLLr5pt5lQnpPD0U8+JefDDyk/dIiAtm2Jufkmoq+7DnNE4xvjaJoOWpyqoJRaAISKyNVKqSuAr4E3RWR8lXK/AQOAWBHJqZI3HsPQgnbt2vXbs2dPw3TeQw6l5bJxxX52rs/Ebhfa94mj70VtadM9BsNmpGFYsXcFk1ZOomtMV16/6HXiQ+N922DObkj90hCq/WuNtIQ+xmiq13Bo2cO37Z/EiNVK/vffk/3+XIrXr0eFhhJ9zTXEjBlDUCc9UtUcHy1OlVBKtccYKfUTkS1KqZuBecAsEXmkStnVwCCMtamDNdXpryMndxTmlrL5pwNsWnWQ4rwyWnWJ4syrOzaoSK0+sJpJKycRHRTNfy7+D52iOzVIu+TuPyZUe38DBFp0N0Sq13BI6G34+tOcMMWbNpMzdy55X3+NWK2EDR5M7K23EDZoEMqk9/dr3KPFqRJKqSXAtyLysuPztcBC4IXKhhOOvGQM0/IQESmpqc6mJE5ObFY7KT8fZN3SPRQeLaVVlyjOurojrRtIpFKOpHD3d3dTZi/j1QtfpV9Cv+Of5E3yDx0Tqj0/Gy6TYjsdE6pWp2mh8oDyw4fJ+fhjcubPx5Z1mMCOHYkZczNRw6/BHO6jaVxNk0WLkwOl1FSgi4jcXimtL7ABeFdEbqtSPg0IE5FaN9I0RXFyUlWkkrpGV4ykfM2BggP8ffnfOVBwgFmDZ3FZh8t83qZbCrJgy1eGUKX9BGKD6HYOoboGWvfTQnWCSFkZecu+JXvuXEo2bsQUHk70ddcRc/NNBLZr19jd0/gJWpwApdSNwChgpIiUV0o3AenALhE5u1J6MFAAfCwiN9dWd1MWJyflVhspq9NZv3Q3hbllJHWN5qyhHWndzbcilVuay8QVE1mfuZ6H+j/Erb1v9Wl7x6UoG7Z+bQjVzh/AboXINoZpeq/hhqm6nqY6IYr//JPs9+eSt2wZ2GyEDxlC7K23EDpwYIOud2r8j2YvTo6puzuBa0SktFJ6K+AQMAOYBrQUkWxH3qXAMuB8Eak1fsPJIE5OnCK1buluinLLaNMjhgHDOpHYKcpnbZbaSpm6airL9yxnTM8x/KP/PzCb/MA0ufgobFtqmKjv+A5spRCeeEyo2p8D/tDPJoI1I5Oc+R9x9OMF2LKzMUdFEdy7F8G9ehHcuzfBvXoR0LatXqNqRjRrcVJK3QBMB24FnEGGzEBXYKiI3K6UCgHWAktE5GGHK6PvgA0ictfx2jiZxMlJeZmNTT8dYP2yPRTnW2nXO46zhnYkoUOkT9qzi53nk59nbspchrQZwvSzp/veku9EKM2HbcuMEdX25VBeDKEtoOfVhlB1GGyEntccF3tpKfnLllG0di0lm1Mo2b4dHB7RTRERBPfs6RAsQ7QC27fX+6hOUpqtODks8d6n5nAgN4rIfEfZlsAcoK2j/MdU8b9XEyejODmxltr4a+V+/vh2LyWFVjqc2oKzhnYkvq1v9rN8kPoB/0r+F4HmQB444wFGdh+JSfnZk3RZoTGSSvkcti4FayGExEB8T8MhbWgshMZBiOPV+Tk0zigXHK2nBishZWWUbN9OSUqKcWxOoXTLFsQRtVeFhhLco0fF6Cq4Vy+COnfSvv5OApqtODUUJ7M4OSkrLmfjD/v4Y/k+yorL6XRaPH3Oa02bHjFed420J28PT/72JL+n/86pLU5l+tnT6R7b3atteA1rMexcAVuWwNG9UHTEWLcqOmKsV7lDmRzCVUW0qglZJXFrZoImViulu9Io2bz5mGilpiLFxQCooCCCenQnuFcvQhyiFdSlCyowsJF7rjkRtDj5mOYgTk5Ki6xs+G4ff63cT2lRORGxwfQ4pxU9z2lFRGyw19oREZakLWH22tnkluZyS69buKvvXYQGNLxnC48QgbICh1gdgaKcY++LsyulZxuHM81W5r4+ZTomYBWiFeNGyCoJ3EkmaGKzUbZ7d8XoqmTzZkpSU7EXFACgAgII6tbNZUowqFs3TEFBjdxzTU1ocfIxzUmcnJRbbaRtOEzKzwfZvyXH8LnaM5ae57SiU994zAHeuSnmluby4roXWbh9IUlhSUwbOI3z2pznlbr9jgpByz4mXMXZrqOxCnGr9Lk2QQuOhqBwCAgFS7DxGhBc6XPIscMSUsPn4FrODwVz402vid2Odd8+lxFW8eYU7Lm5RgGzmaAuXVymBIN7dMcU2kQeck5ytDj5mOYoTpXJO1xM6q/pbPklnYKcUoLDAug5qBV9L2xLWLR3nlrXZ6zniV+fYGfuTjpEdqBfQj/6J/anf0J/EsMSvdJGk0TEWANzGY1VGaWVFhgGHNZKR3kJWIvA6ngtLzEOTzBZji92bvOqiGRdXi3Bxx0NigjWAwcpSdnsMsqyZWc7+msisFNH1ynBnj0xh4d79v01HqPFycc0d3FyYrcL+1OzSVl9kF0bslBmRY8BiZx+aXuiE+r/pGq1WVm4fSGrD6xmfcZ68q35ALQJb1MhVP0T+9M6vHW922qW2O0O0Sp2I2Y1fa4kblXFrrbzbaXH709NmIMMYXMKXE2vlURQzMGUF9op2Z9Hyb4cSvYepiTtEOXZeRXVBrZtRXC3LgR2aIclIYGAhEQsCYlYWiVhjotHmQP0Zmwvo8XJx2hxqk5uVhEblu8j9dd0bOV2Op0WzxmXtieho3dM0W12G9tytpGckUzyoWTWZa4jt9SYykkKSzomVgn9aRPRRm/29DfsNoeAlTiE60RfK48Ai+tWlxvKi02U5AQcO7IDsBaZMYJhH0OZBEuIDUuoEBAmWMIUlnATAeFmLBEWLBEBBEQGoQIDwBxoHCaL432A4wgEk/HeZrJQajJTYjJRqpTjFUqU8bkUMT4jxnuEcrEhYscuNux2O1Lx2fV91c/iOOwur2K8cuyzkScI9or3dhx5SKU8we74jAidwxJ54IYlHv0MtDj5GC1ONVOUV8bGH/ax6ccDlBaV07pbNKdf2p42PWIwW7y3WG8XOzuO7iD5UDLJGcmsy1hHdokxjdMytGXFqKp/Qn86RHbQYtXcEIHy0hrFy1pWQHFpHsVl+RQX51FyJBvrkaNYj+Riy85HcgrhaDGm3BIsuaUE5FkxlVe/XxaHKvIjFPnhitwIOBoORyLgSDhkRkBGpJATBOU+MlRRIpgwpFUBJpFj7zm2p8YEmAQUqiJPAUqpinLH8hyvSuH8Z6ooq+gVmsiMkV951l8tTr5Fi9PxKSspZ/Oqg/z5/T4Kj5Zitpho2T6CxE5RJHaKIqFTJGFR3rOqEhF25e6qEKvkjGQOFx8GoEVIC/ol9OPMhDPpn9ifTlGdtFg1AUSE4vJiisuLKSovOvbeWuSabj1Ovpt0a01m/zV3hrASaFloJqEwgJYFJloUmIgpgJg8O1F55UTkWgktLK92qi3IQmlsONbYCGxxUdjjY6BFDKa4GMwtYrHExxEYF0WQOZBgFEGYCAYsJjMmUwDKZEGZLJicr2ZHmrKgzBbDa4kyV3q1+K3VphYnH6PFqe7Yyu3s+esI6TuPcmhXLpl787E7nkAjWwST2CmKVl2iadszhqh471lUiQh78vZUCNXaQ2vJLDICJMcGx9IvoZ9hZJHQn64xXf1v428TxWqzkluWS15ZHvll+eSV5lW8L7QWVohFXQSkuIapuZoIMAUQGhBKiCWEEEsIoZZK7x3p7tKCLcEEm4MJMgcRbAkm0Bzo8jnIHFRxHM/Nlr2sjPLMTMozMrAeOkR5huN9ZkbF+/LMTMRaRRyVwtwizrHulUBAQkvMsXGYIyMxR0ViiozEHBWFOfLY+6ZoMq/FycdocfIcm9VO1r580nfmkrErl/SduRTlGabRkS2CadszlrY9Y2ndPYbgMO+5BxIR9ufvrxCr5EPJHCw0QnZFBUVxRsszKqYCu8d09w9ff42Ac7SSV2aISmVxcaZVFZ3K5UpstVsAKlSFOLgVjYBj7+ssNAFGeoCpabiTErsd29GjrgKWmYE1I6OSmGUeM4+vARUUZIhVVCTmyKhKQhblKmqRUZijIh3CZrw3BXtvj+KJoMXJx2hx8h4iQm5mMXtTstmXms2BbTlYS2woBS07RNK2ZyyxSWFExAUTERtMaGSg16bkDhYcrBCq5Ixk9uXvAyAiIIIzEo6JVY/YHlhMTcd1js1uo8Ba4CIwxxWXSunlUn1qqjIRARFEBEYQGRRJZGCk8T6w0vuq6Y7PYQFhBJuD9ZRqHZHycmz5+dhzc7Hl5WHLzcOWl4u94r3jc8X7vIqyzo3KNaECA11FrSaRqxC1YyM3Fez5/6EWJx+jxcl32Gx2MtPy2Juazf7UbDJ25yP2Y79Ts8VEeGwQEbGGWDlFy/k+LCYIs9mzKbpDhYeOWQNmrGN33m4AwgLCOK3laRXWgL1b9D6hp3Sb3UaprbTiKCkvMV5tJZSWG69ltjKXz6W2Upf3JeWVyrjJq1x/kbUIoea/bYuyEBnkRlQcQlKT2EQGRhIeEN5sR5VNiQphc4iWLTcPe17dRM6en19r3SH9+9Fh3jyP+qXFycdocWo4ykrKyTtcQn52CflHXF8LsksqpgSdKAVh0UGEx1QSrioCFhBUt5trVlEW6zLWVQjWztydAIRYQugb35fIwEi3olNVgMrttY9EaiPAFGCsf1iMNQ/n+2BzpbWRKnnhAeG1CkyIJUSPXjQ1IjYb9vx890KWn4clNo7o6671qG4tTj5Gi5P/UG61UZBdaoiW4yg4Uul9dil2u+vvPCjMUn3kVek1OCzA7c37SPER1meuZ+2htWzI3ECJraRi4dwpGO4W1avmVV5gr/zZ+d4pMoGmQD1K0ZxU1FWcms4kukZTA5YAM9EJoTV6pLDbhaLcUvKzS8nPLnaMukrJP1LC0cxi9m3JobzU5lpnoKlCvMKrjLoGxg7mojYXYfJw6vBkR0RwziiKkeB4pVKi8624pAmuZao9PFct56i/0oubslXaqFqlJw/oNZxSe1XuM+va/LFnJeX6WVUtV2UzcZVy6tibGsop12w39SuT8XfnS7Q4NRIfP/7PamndBw7mtMuuwlpawqJnZlTL733+xfQZcjFFebl8+eKsavl9L7mSHuecR97hLL557YVq+f2vHkHnfgPIPrif5W/OqZY/cMRo2p96Gpm7d/HDe/+tln/u6L/RuntPDmxNZfX896rlX/C38bTs0Ik9Gzfw22fzq+Vfcue9xCa1Yee630n+6rNq+VfcM5nIFvFs+eUn/lz+dbX8oQ9OJTQyik0rv2Pzj99Vy7/2nzMICApmw7IlbP1tVbX8Gx57hlado1j75SIytq8BjAiU0TFgMgcw5G9TyM8u4c/li8janUJuup3svXZs5Xbs9iACw4cBYC1ehZSnY7aYcFqfmyyRxLS+BhHIy/gWa8khl7YtgbFEJlyFAHkZS7CVZVfJTyA8/hIQyMv4HHt5vsutLCC4NWGxQwDIO7QIu73Y5a4WENKBkKhBRn7GApBjZsoCBAR3JjhiAIJQkPlRtWtjCe5OYOjpiFgpyl5I1RupJbgPluDeiK2I0rwvXfIEsAT1xRzYHbHnU1b4TfX6g/phDuyM3ZaNtaj6/50leADmgPbYyzOxFq+slh8Qci4mSxL28oNYi1e7yR+CydISm3UP5SW/V88PvRiTORZb2U7KS9dVyw8MuwJlisBWtpXy0j/d5A9FmUIoL92MrWxz9fzwESgVQHnJBmzWbdXygyJGAVBekozNusslT2EhMMKYIisv/g1b+V7XfBXs8tuzl6e75pvCCQy70sgv+gG7Lcsl32SKISDsEiO/cDl2e45rvjmegNALACgr/BqxuxpSmCytCAgZbOQXfIFICR3PGM+IyWdU+57eRIuTRqPAZDER3y6C+HYRZOyMpKwoxKVIUGgE598ygPwjJSR/lcKR/TnYrPaKp+6AYAtxrQ0notaiAMBc6YFTERgaSEtHROHyokBKC13/9EIig0jqGm3kFwdSVuKaHxYTTFKPWBSwqygAW5nrHpmI+FBadWsBCnb8FoC9YiBo9CI6MZxWXVsCsGV19fhHcW2iSOiShM1WxtZK+c7vEN8xhoRObbGWFrL15+omyK26xhPfsQOlhTls+zm42tN2m94JtGjbiaK8MLb9Uj2/fd9WxLXuTP6RQHb87nrtATr3b01UYmdyMxQ7k6vndz+7HREt2nJkfzlpfxzLdzbT8/wOhEUnkrWnhD1/plQ7/5SLOxESEUv69jz2bdpeLf+0y7sQGBLOgdQjHNiSVi2//9BumAMC2ftXOunb91fLH3CtEZss7Y+9ZO12fXAxmQM485oeAOxYs4Mj+w675AcEh3HGlUb+lp9TOHrI1bw8ODySUy8x6k9dtYH8w67iEhoVRa/zuwGQ8uMaio6WuDx6RMRF0/2crgBsWhFBSWGlWQSBqIQYOvfvAsBf34djLVH0Pi+p2nf0NnrNyUP0mpNGo9GcOHVdc9KT5hqNRqPxO7Q4aTQajcbv0OKk0Wg0Gr9Di5NGo9Fo/A4tThqNRqPxO7Q4aTQajcbv0OKk0Wg0Gr9Di5NGo9Fo/A69CddDlFJZwJ56VNECOHzcUhon+nqdGPp6nRj6ep0Y9ble7UUk/niFtDg1Ekqp5LrsktYY6Ot1YujrdWLo63ViNMT10tN6Go1Go/E7tDhpNBqNxu/Q4tR4VI9JoakNfb1ODH29Tgx9vU4Mn18vveak0Wg0Gr9Dj5w0Go1G43docdJoNBqN36HFycsopcxKqSeVUmuVUr8rpV5VSoXW4bwwpdTrjnPWKKUeV0qZG6LPjYmn18txblel1GtKqSW+7qe/4Mn1UkoFKKUeUUptU0qVKKU2K6Vubag+Nyb1+Ht8QCm1XSlVqJRap5S6vCH629jU5++xUh1dlFK5Sqmx9emLFifvMx84GxgEDARigcVKKVXTCUqpQOBbIMxxziDgfOANn/e28Tnh6wWglLoUuNtxhPm6k36EJ9frRSAGuBUYARQC7ymlJvq4r/6AJ3+P/wRCgBuAO4AkYIlS6nTfd7fR8ejv0YlSKhhYAETWuyciog8vHcAoQIAzKqV1dKTdUct5UwAbEF8p7QLHeRc39vfyt+tVpY4sYGVjfxd/vV4YN9Z/VkmLAPYBuUBAY38vP7tewcAVVdKudZwzubG/k79dLzd1vAG84DhnbH36o631vIhS6iegF4bISKX03UCOiLh98lJK7QEOi0i/SmlBGDePb0RkhE873kh4er2q1LEHSBORIb7qp7/gyfVSSnUEDolIcZX0fwN/B1qJyCGfdryR8Mbvy1G+F7AZGCwiq33RV3+gvtdLKTUG6AMsBX4AbhORdz3tj57W8xJKqQjgHGCvVFf8VKCvUirGzXk9gXZU8dMnIqVAGnB+XYfUTQlPr5cbmsXTlafXS0TSqgqTgyIgD2PkedLhxd8XwEXACye5MNXrejkE/CZgmrf6pMXJe7QBzLh3hpgLKKCDmzxnWk3nxQDR9e+e3+Hp9WquePt6DQbmioit/l3zS+p9vZRSJsdoYArwubc76Gd4fL2UUmHAa8Dt3vw9aXHyHrGOV3f/ueWO1xAvntfUaa7f21O8dr2UUucAXYAZ9e+W31Kv6+W44f4TQ5jaACuVUqO92kP/oj7X6zXgSRFJ92aHtDh5D+fUSaCbvGDHa7YXz2vqNNfv7SleuV4Oy9A5wDgROZlDRNTreolIoYg8LSKnAn9zJL/oxf75Gx5dL6XUBGCHiKzwdoe0OHmPnY7XODd5cRjWeAc9OC9LRErq3z2/w9Pr1Vzx1vV6FfhMRBZ7q2N+itd+XyLyPvAJkKiUaumd7vkdnl6vh4EZSqly5wF878h725HW3pMOaXHyEiKSC6wDerjJ7gr8LiJ5bvL+AjKrnufYL9AWWO7lrvoF9bhezRJvXC/H/p1yEXnSB130K3zw+/oRsGIYkZx01ON6XQ6cVuW4w5E33fHZo4dMLU7e5TWMp6u+zgSlVDegNZU21CqlnPO7iIgd+A9wZuV04DyMBcqTeSPuCV8vNyjH0Rzw+Ho5Ntz2Au6tkp7ks942Pt74fTnpACw6SWcxnHhy/9omIpsqHxhWxgAHHGlWj3rT2Bu/TqYDQ+y/w9hlrQALsBBYwjEP8A9hmD+PrHReCLAJeNbxOQz4Ffh3Y38nf7xelc4PxLAk2uwsfzIf9fh9TQY5/PcIAAABDklEQVR+AXpjPBn3AE4Bbgaeb+zv5U/XC8P44XlgSKV6zgHWAC0b+zv52/WqoZ4heGETrh45eRExRkHDMW6Ya4CfgS3ACHH8r2FYw+QBRyudVwxcCHRUSv0KrMCY47674Xrf8Hh6vcDwfQZsxXCT0gtIUUqdlJuVnXhyvZRSUzFutmdjPAClOo6NwDzg0wb8Cg2Kh7+vUOBSYJlSaoNS6n0Mby0XiUhmQ/a/oanP36Mv0B4iNBqNRuN36JGTRqPRaPwOLU4ajUaj8Tu0OGk0Go3G79DipNFoNBq/Q4uTRqPRaPwOLU4ajUaj8Tu0OGk0Go3G79DipNFoNBq/Q4uTRqPRaPwOLU4ajUaj8Tv+H6kfZy5/6eXkAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#base = fgsm_att.iloc[2].tolist()\n",
    "for i in (4,3,2,1,0):\n",
    "    modelname = models[i]\n",
    "    a = fgsm_att.iloc[i]\n",
    "    a.tolist()\n",
    "    plt.plot(eps, a, label=modelname) \n",
    "plt.plot(eps, [10]*len(eps), '--', label=\"Random Guess\") \n",
    "plt.legend(fontsize=\"xx-large\")\n",
    "plt.ylabel(\"FGSM Attack\"+\"\\n\"+r\"Accuracy $\\mathregular{(\\%)}$\",fontsize=20)\n",
    "#plt.xlabel(r\"Perturbation Magnitude $\\mathregular{\\epsilon}$\",fontsize=\"xx-large\")\n",
    "plt.tick_params(axis='both', which='major', labelsize=20)\n",
    "plt.savefig('fgsm_att_vs_eps_all.pdf', bbox_inches='tight',format=\"pdf\", dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "base = fgsm_att.iloc[2].tolist()\n",
    "for i in (4,3,2):\n",
    "    modelname = models[i]\n",
    "    a = fgsm_att.iloc[i]\n",
    "    a.tolist()\n",
    "    plt.plot(eps, a-base, label=modelname) \n",
    "#plt.plot(eps, [10]*len(eps), label=\"random guess\") \n",
    "plt.legend(fontsize=\"xx-large\")\n",
    "#plt.ylabel(r\"Accuracy $\\mathregular{\\%}$\",fontsize=\"xx-large\")\n",
    "# plt.xlabel(r\"Perturbation Magnitude $\\mathregular{\\epsilon}$\",fontsize=\"xx-large\")\n",
    "plt.tick_params(axis='both', which='major', labelsize=20)\n",
    "plt.savefig('fgsm_att_vs_eps_diff.pdf', bbox_inches='tight',format=\"pdf\", dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "ename": "IndexError",
     "evalue": "single positional indexer is out-of-bounds",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mIndexError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-36-5d75e6dd883e>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      2\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[1;32min\u001b[0m \u001b[1;33m(\u001b[0m\u001b[1;36m4\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m3\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      3\u001b[0m     \u001b[0mmodelname\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mmodels\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mi\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 4\u001b[1;33m     \u001b[0ma\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mpgm_att\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0miloc\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mi\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      5\u001b[0m     \u001b[0ma\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtolist\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      6\u001b[0m     \u001b[0mplt\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0meps\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0ma\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mmodelname\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\AppData\\Local\\Continuum\\anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py\u001b[0m in \u001b[0;36m__getitem__\u001b[1;34m(self, key)\u001b[0m\n\u001b[0;32m   1476\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1477\u001b[0m             \u001b[0mmaybe_callable\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mcom\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_apply_if_callable\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mobj\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m-> 1478\u001b[1;33m             \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_getitem_axis\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mmaybe_callable\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m   1479\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   1480\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m_is_scalar_access\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mkey\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\AppData\\Local\\Continuum\\anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py\u001b[0m in \u001b[0;36m_getitem_axis\u001b[1;34m(self, key, axis)\u001b[0m\n\u001b[0;32m   2100\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2101\u001b[0m             \u001b[1;31m# validate the location\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m-> 2102\u001b[1;33m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_validate_integer\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m   2103\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2104\u001b[0m             \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_get_loc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\AppData\\Local\\Continuum\\anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py\u001b[0m in \u001b[0;36m_validate_integer\u001b[1;34m(self, key, axis)\u001b[0m\n\u001b[0;32m   2007\u001b[0m         \u001b[0ml\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mlen\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0max\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2008\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mkey\u001b[0m \u001b[1;33m>=\u001b[0m \u001b[0ml\u001b[0m \u001b[1;32mor\u001b[0m \u001b[0mkey\u001b[0m \u001b[1;33m<\u001b[0m \u001b[1;33m-\u001b[0m\u001b[0ml\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m-> 2009\u001b[1;33m             \u001b[1;32mraise\u001b[0m \u001b[0mIndexError\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m\"single positional indexer is out-of-bounds\"\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m   2010\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m   2011\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m_getitem_tuple\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mtup\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mIndexError\u001b[0m: single positional indexer is out-of-bounds"
     ]
    }
   ],
   "source": [
    "#base = pgm_att.iloc[2].tolist()\n",
    "for i in (4,3,2,1,0):\n",
    "    modelname = models[i]\n",
    "    a = pgm_att.iloc[i]\n",
    "    a.tolist()\n",
    "    plt.plot(eps, a, label=modelname) \n",
    "plt.plot(eps, [10]*len(eps), '--', label=\"Random Guess\") \n",
    "plt.legend(fontsize=\"xx-large\")\n",
    "plt.ylabel(\"PGM Attack\"+\"\\n\"+r\"Accuracy $\\mathregular{(\\%)}$\",fontsize=20)\n",
    "plt.xlabel(r\"Perturbation Magnitude $\\mathregular{\\epsilon}$\",fontsize=20)\n",
    "plt.tick_params(axis='both', which='major', labelsize=20)\n",
    "plt.ylim(top=99)\n",
    "plt.savefig('pgm_att_vs_eps_all.pdf', bbox_inches='tight',format=\"pdf\", dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "base = pgm_att.iloc[2].tolist()\n",
    "for i in (4,3,2):\n",
    "    modelname = models[i]\n",
    "    a = pgm_att.iloc[i]\n",
    "    a.tolist()\n",
    "    plt.plot(eps, a-base, label=modelname) \n",
    "plt.legend(fontsize=\"xx-large\")\n",
    "#plt.ylabel(r\"Accuracy $\\mathregular{\\%}$\",fontsize=\"xx-large\")\n",
    "plt.xlabel(r\"Perturbation Magnitude $\\mathregular{\\epsilon}$\",fontsize=20)\n",
    "plt.tick_params(axis='both', which='major', labelsize=20)\n",
    "plt.savefig('pgm_att_vs_eps_diff.pdf', bbox_inches='tight',format=\"pdf\", dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/.ipynb_checkpoints/acc_vs_iter-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>7</th>\n",
       "      <th>8</th>\n",
       "      <th>9</th>\n",
       "      <th>10</th>\n",
       "      <th>11</th>\n",
       "      <th>12</th>\n",
       "      <th>13</th>\n",
       "      <th>14</th>\n",
       "      <th>15</th>\n",
       "      <th>20</th>\n",
       "      <th>25</th>\n",
       "      <th>30</th>\n",
       "      <th>35</th>\n",
       "      <th>40</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Plain Net</th>\n",
       "      <td>21.00</td>\n",
       "      <td>1.450000</td>\n",
       "      <td>0.290000</td>\n",
       "      <td>0.120000</td>\n",
       "      <td>0.08000</td>\n",
       "      <td>0.050000</td>\n",
       "      <td>0.040000</td>\n",
       "      <td>0.030000</td>\n",
       "      <td>0.030000</td>\n",
       "      <td>0.04</td>\n",
       "      <td>0.02</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>FGSM Net</th>\n",
       "      <td>84.99</td>\n",
       "      <td>50.610000</td>\n",
       "      <td>26.880000</td>\n",
       "      <td>14.570000</td>\n",
       "      <td>8.72000</td>\n",
       "      <td>6.060000</td>\n",
       "      <td>4.550000</td>\n",
       "      <td>3.800000</td>\n",
       "      <td>3.030000</td>\n",
       "      <td>2.61</td>\n",
       "      <td>2.17</td>\n",
       "      <td>1.86</td>\n",
       "      <td>1.66</td>\n",
       "      <td>1.47</td>\n",
       "      <td>1.36</td>\n",
       "      <td>1.07</td>\n",
       "      <td>0.91</td>\n",
       "      <td>0.83</td>\n",
       "      <td>0.73</td>\n",
       "      <td>0.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PGM Net</th>\n",
       "      <td>51.07</td>\n",
       "      <td>47.560000</td>\n",
       "      <td>46.410000</td>\n",
       "      <td>45.840000</td>\n",
       "      <td>45.54000</td>\n",
       "      <td>45.380000</td>\n",
       "      <td>45.230000</td>\n",
       "      <td>45.120000</td>\n",
       "      <td>45.050000</td>\n",
       "      <td>44.95</td>\n",
       "      <td>44.82</td>\n",
       "      <td>44.87</td>\n",
       "      <td>44.86</td>\n",
       "      <td>44.80</td>\n",
       "      <td>44.77</td>\n",
       "      <td>44.66</td>\n",
       "      <td>44.62</td>\n",
       "      <td>44.55</td>\n",
       "      <td>44.50</td>\n",
       "      <td>44.50</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>GradL2L Net (S)</th>\n",
       "      <td>57.61</td>\n",
       "      <td>53.840000</td>\n",
       "      <td>52.740000</td>\n",
       "      <td>52.090000</td>\n",
       "      <td>51.86000</td>\n",
       "      <td>51.510000</td>\n",
       "      <td>51.460000</td>\n",
       "      <td>51.300000</td>\n",
       "      <td>51.160000</td>\n",
       "      <td>51.08</td>\n",
       "      <td>50.99</td>\n",
       "      <td>50.97</td>\n",
       "      <td>50.87</td>\n",
       "      <td>50.83</td>\n",
       "      <td>50.81</td>\n",
       "      <td>50.72</td>\n",
       "      <td>50.66</td>\n",
       "      <td>50.63</td>\n",
       "      <td>50.59</td>\n",
       "      <td>50.58</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>GradL2L Net (W)</th>\n",
       "      <td>62.26</td>\n",
       "      <td>56.971608</td>\n",
       "      <td>55.428576</td>\n",
       "      <td>54.516784</td>\n",
       "      <td>54.19415</td>\n",
       "      <td>53.703185</td>\n",
       "      <td>53.633047</td>\n",
       "      <td>53.408606</td>\n",
       "      <td>53.212221</td>\n",
       "      <td>53.10</td>\n",
       "      <td>53.04</td>\n",
       "      <td>52.98</td>\n",
       "      <td>52.92</td>\n",
       "      <td>52.86</td>\n",
       "      <td>52.80</td>\n",
       "      <td>52.74</td>\n",
       "      <td>52.68</td>\n",
       "      <td>52.62</td>\n",
       "      <td>52.56</td>\n",
       "      <td>52.50</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                    1          2          3          4         5          6   \\\n",
       "Plain Net        21.00   1.450000   0.290000   0.120000   0.08000   0.050000   \n",
       "FGSM Net         84.99  50.610000  26.880000  14.570000   8.72000   6.060000   \n",
       "PGM Net          51.07  47.560000  46.410000  45.840000  45.54000  45.380000   \n",
       "GradL2L Net (S)  57.61  53.840000  52.740000  52.090000  51.86000  51.510000   \n",
       "GradL2L Net (W)  62.26  56.971608  55.428576  54.516784  54.19415  53.703185   \n",
       "\n",
       "                        7          8          9      10     11     12     13  \\\n",
       "Plain Net         0.040000   0.030000   0.030000   0.04   0.02   0.01   0.01   \n",
       "FGSM Net          4.550000   3.800000   3.030000   2.61   2.17   1.86   1.66   \n",
       "PGM Net          45.230000  45.120000  45.050000  44.95  44.82  44.87  44.86   \n",
       "GradL2L Net (S)  51.460000  51.300000  51.160000  51.08  50.99  50.97  50.87   \n",
       "GradL2L Net (W)  53.633047  53.408606  53.212221  53.10  53.04  52.98  52.92   \n",
       "\n",
       "                    14     15     20     25     30     35     40  \n",
       "Plain Net         0.01   0.01   0.01   0.01   0.01   0.01   0.01  \n",
       "FGSM Net          1.47   1.36   1.07   0.91   0.83   0.73   0.69  \n",
       "PGM Net          44.80  44.77  44.66  44.62  44.55  44.50  44.50  \n",
       "GradL2L Net (S)  50.83  50.81  50.72  50.66  50.63  50.59  50.58  \n",
       "GradL2L Net (W)  52.86  52.80  52.74  52.68  52.62  52.56  52.50  "
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.font_manager\n",
    "matplotlib.font_manager._rebuild()\n",
    "from matplotlib import rc\n",
    "#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "#rc('font', family='serif')\n",
    "matplotlib.rcParams['font.family'] = 'Times New Roman'\n",
    "matplotlib.rcParams['mathtext.rm'] = 'serif'\n",
    "matplotlib.rcParams['mathtext.it'] = 'serif:italic'\n",
    "matplotlib.rcParams['mathtext.bf'] = 'serif:bold'\n",
    "# matplotlib.rcParams['mathtext.fontset'] = 'custom'\n",
    "\n",
    "data = pd.read_excel('acc_vs_iter.xlsx')\n",
    "data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "iters = data.columns.tolist()\n",
    "models = list(data.index)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#base = fgsm_att.iloc[2].tolist()\n",
    "for i in (4,3,2,1,0):\n",
    "    modelname = models[i]\n",
    "    a = data.iloc[i]\n",
    "    a.tolist()\n",
    "    plt.plot(iters, a, label=modelname) \n",
    "\n",
    "#plt.rc('text', usetex=True)\n",
    "#plt.rc('font', family='serif', serif:['Computer Modern Roman'])\n",
    "plt.plot(iters, [10]*len(iters), '--', label=\"Random Guess\") \n",
    "plt.legend(fontsize=\"x-large\")\n",
    "plt.ylabel(r\"Accuracy $\\mathregular{\\%}$\",fontsize=\"xx-large\")\n",
    "plt.xlabel(r\"Number of Iterations $\\mathregular{T}$ for PGM\",fontsize=\"xx-large\")\n",
    "plt.tick_params(axis='both', which='major', labelsize=20)\n",
    "plt.savefig('acc_vs_iter_all.pdf', bbox_inches='tight',format=\"pdf\", dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

